Quickly Finding the Best Linear Model in High Dimensions

We study the problem of finding the best linear model that can minimize least-squares loss given a data-set. While this problem is trivial in the low dimensional regime, it becomes more interesting in high dimensions where the population minimizer is assumed to lie on a manifold such as sparse vectors. We propose projected gradient descent (PGD) algorithm to estimate the population minimizer in the finite sample regime. We establish linear convergence rate and data dependent estimation error bounds for PGD. Our contributions include: 1) The results are established for heavier tailed sub-exponential distributions besides sub-gaussian. 2) We directly analyze the empirical risk minimization and do not require a realizable model that connects input data and labels. 3) Our PGD algorithm is augmented to learn the bias terms which boosts the performance. The numerical experiments validate our theoretical results.

==> TSP_Plots/.ipynb_checkpoints/activation_pgd-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==-1:\n",
    "        return beta\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0/np.sqrt(n)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    XT=XT0/np.sqrt(n)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    theta=np.zeros((p))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta)\n",
    "        fits[i]=nl.norm(y-X.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X.T.dot(y-X.dot(theta))\n",
    "        theta=hard_thresh(theta,s)\n",
    "        base[i]=nl.norm(y-X.dot(beta)*(y.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(y)**2\n",
    "        baset[i]=nl.norm(yt-XT.dot(beta)*(yt.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(yt)**2\n",
    "    #base = nl.norm(y-X.dot(theta)*(y.dot(X.dot(theta))/nl.norm(X.dot(theta))**2))**2/nl.norm(y)**2*np.ones(base.size)\n",
    "    return corrs,fits,tests,base,baset\n",
    "\n",
    "typ=-1\n",
    "dst=0\n",
    "trial=20\n",
    "itnum=30\n",
    "mu=0.2\n",
    "\n",
    "n0=400\n",
    "n=n0\n",
    "p=400\n",
    "s=400\n",
    "\n",
    "corrs=np.zeros((trial,itnum))\n",
    "fits=np.zeros((trial,itnum))\n",
    "base=np.zeros((trial,itnum))\n",
    "tests=np.zeros((trial,itnum))\n",
    "baset=np.zeros((trial,itnum))\n",
    "for i in range(trial):\n",
    "    c,f,t,b,bt=oneiter()\n",
    "    corrs[i]=c\n",
    "    fits[i]=f\n",
    "    tests[i]=t\n",
    "    base[i]=b\n",
    "    baset[i]=bt\n",
    "\n",
    "C2=0.5\n",
    "n=int(n0*C2)\n",
    "p=400\n",
    "s=20\n",
    "\n",
    "corrs2=np.zeros((trial,itnum))\n",
    "fits2=np.zeros((trial,itnum))\n",
    "base2=np.zeros((trial,itnum))\n",
    "tests2=np.zeros((trial,itnum))\n",
    "baset2=np.zeros((trial,itnum))\n",
    "for i in range(trial):\n",
    "    c,f,t,b,bt=oneiter()\n",
    "    corrs2[i]=c\n",
    "    fits2[i]=f\n",
    "    tests2[i]=t\n",
    "    base2[i]=b\n",
    "    baset2[i]=bt\n",
    "\n",
    "strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAGoCAYAAABL+58oAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMcakHAtwjDHGGJNyLMAxxhhjTMr5/78KNMKI/dXMAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x29333df2390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,6)) \n",
    "plt.plot(range(itnum),np.mean(fits,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(fits,0)-np.std(fits,0),np.mean(fits,0)+np.std(fits,0),alpha=0.5)\n",
    "plt.plot(range(itnum),np.mean(base,0),'--',linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(base,0)-np.std(base,0),np.mean(base,0)+np.std(base,0),alpha=0.3)\n",
    "plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "plt.ylabel('Normalized Training Loss',fontsize=25)\n",
    "plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "plt.grid(True)\n",
    "plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "fig_name='error_fits'+strng+'.eps'\n",
    "fig.savefig(fig_name, format='eps', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,6)) \n",
    "plt.plot(range(itnum),np.mean(tests,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(tests,0)-np.std(tests,0),np.mean(tests,0)+np.std(tests,0),alpha=0.5)\n",
    "plt.plot(range(itnum),np.mean(baset,0),'--',linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(baset,0)-np.std(baset,0),np.mean(baset,0)+np.std(baset,0),alpha=0.3)\n",
    "plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "plt.ylabel('Normalized Test Loss',fontsize=25)\n",
    "plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "plt.grid(True)\n",
    "plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "fig_name='error_fits'+strng+'.eps'\n",
    "fig.savefig(fig_name, format='eps', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,6)) \n",
    "plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\n",
    "plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\n",
    "plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "plt.ylabel('corr($\\\\theta_i,\\\\beta$)',fontsize=30)\n",
    "plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\n",
    "#plt.title('Correlation',fontsize=30)\n",
    "plt.grid(True)\n",
    "plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "fig_name='corr'+strng+'.eps'\n",
    "fig.savefig(fig_name, format='eps', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/.ipynb_checkpoints/activation_pgd_loop-Copy1-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAGoCAYAAABL+58oAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3XmcHFW9///Xp3qZnj2ZbIQkEPYAYQ8SxCUgRBZFdvBCELz3AgLCzwv4c8FrcL0iIiJ6lXtVQMDLEpDNBQSCiLJKREJYs7AkZJsksy/dfb5/VHVPz9IzXT09Sybv5+PRj6qpOnXqM5Vk5pNTZzHnHCIiIiJjiTfSAYiIiIiUmhIcERERGXOU4IiIiMiYowRHRERExhwlOCIiIjLmKMERERGRMUcJjoiIiIw5ozbBMbNTzOzHZvakmTWYmTOzW4usa7qZ/dLMVptZu5mtNLPrzGx8qeMWERGRkRcd6QD6cSWwH9AEvAvMKqYSM9sF+CswGbgPeBX4AHApcLSZHeac21iSiEVERGRUGLUtOMAXgN2BGuBzg6jnp/jJzSXOuROcc19yzh0B/BDYA/j2oCMVERGRUcW2hqUazGwe8Dhwm3PurBDX7Qy8BawEdnHOpXPOVQNrAAMmO+eaSxmziIiIjJzR3IJTCkcE24dzkxsA51wj8BRQAcwd7sBERERk6Iz1BGePYPt6nvNvBNvdhyEWERERGSajuZNxKdQG2y15zmeOj+vrpJmdB5wHUF5eftCMGTNKGx2QTqfxvLGeZ5aGnlU4el6F07MKR8+rcHpWhevvWb3++usbnHOTwtQ31hOcgViw7bMjknPuRuBGgDlz5rjnn3++5AEsXryYefPmlbzesUjPKhw9r8LpWYWj51U4PavC9feszGxV2PrGelqZaaGpzXO+pkc5ERERGQPGeoLzWrDN18dmt2Cbr4+OiIiIbIXGeoLzeLCdb2bdvtdgmPhhQCvw9HAHJiIiIkNnTCQ4ZhYzs1nBrMVZzrm3gIeBmcBFPS67CqgEbtEcOCIiImPLqO1kbGYnACcEX24XbA81s5uC/Q3OucuD/WnAMmAVfjKT60L8pRquN7OPBeUOAQ7HfzX11aGIX0REREbOqE1wgP2Bz/Q4tnPwAT+ZuZwBOOfeMrM5wDeAo4Fj8Wcwvh64yjlXX7KIRUREZFQYtQmOc24hsLDAsivpGvLd1/l3gHNLEZeIiIiMfmOiD46IiIhILiU4IiIiMuYowREREZExZ9T2wRGRscs5R2NjIw0NDbS0tJBKpUY0ntraWpYtWzaiMWxN9LwKp2fli0QiVFRUUFNTQ3V1NWZ5u82WjBIcERlWzjnWrVtHc3MzdXV1bLfddkQikWH5gZdPY2Mj1dXVI3b/rY2eV+H0rPx/86lUiqamJjZs2EBrayuTJ08e8n/zSnBEZFg1NjbS3NzMjjvuSCQSGelwRGSImRnRaJRx48ZRXV3NqlWraGxspKamZuCLB6GkCU4wk/ARQAr4k3Pu7VLWLyJbv4aGBurq6pTciGyDIpEIdXV1NDQ0DHmCE6qTsZl92MzuN7Ov93HuAvxZgn8G/A/wupl9tjRhishY0dLSQlVV1UiHISIjpKqqipaWliG/T9hRVKcBxwHrcw+a2U7Aj/BbhBx+C04c+JmZzS5BnCIyRqRSKbXeiGzDIpHIsAwsCJvgfCjYPtTj+L8DMfxVuScD44EH8ROenotcisg2biQ7FIvIyBquf/9hE5wpQBp4p8fxY/Bbbr7unKsPVue+Ijg3b1ARioiIiIQUNsGZAGxxzqUzB8ysEtgHaAUezxx3zr0GtAE7lCBOERERkYKFTXDagdoex+YG9TzrnEv2ONdCP4tgioiIiAyFsAnOcsAzsw/lHDsR//XUU7kFzSyGnwytHVSEIiIiIiGFTXB+j98ic6OZHWdm/wb8a3Du3h5l9wMi9O6vIyIiIjKkwiY4P8BvkZkF3A/8HCgD7nfO/b1H2U/SR8uOiIgM3sKFCzGzXp9EIsH06dM5/vjjufPOO3HO9VvPn/70Jy688EL2228/Jk2aRCwWo7a2lj322IPTTjuNG2+8kfXr1/d57cqVK/PGMHnyZPbaay/OOOMMrr32Wt57772heAwieYVKcJxzG4APAncC7wIvA98FPp1bzsyi+C07Rk7HYxERKb0pU6ZkP2bGe++9xwMPPMDpp5/OcccdR3t7e69rXn/9dQ455BCOOuoo/vu//5uXXnqJ+vp6qqur6ezs5PXXX+euu+7i/PPPZ8aMGVxxxRV93LlLTU1NNobq6mo2b97MsmXLuOOOO7jsssvYcccdOfPMM9mwYcNQPQaRbsK24OCcW+GcO8M5t6Nzbj/n3Fedc209yiSBPYBq59zDpQpWRER6e//997Of5uZmXn75ZY466igAfv/733PllVd2K//0009z8MEH8+yzz1JZWckVV1zB888/T0dHB/X19bS0tLBp0yYeeOABFixYgHOOX//61/3G8KMf/Sgbw/r16+no6GD16tUsWrSIY445hlQqxe23385+++3HypUrh+pRiGSFTnAK5ZxrDubDERGRYeJ5HnvvvTf3338/u+66KwA///nPSSb9Qa7r1q3jpJNOoqGhgRkzZvDcc89x9dVXc9BBB3WbYXrcuHF84hOf4JZbbuGNN97guOOOCx3L1KlTOemkk/jd737HHXfcQSwWY/Xq1Rx33HHZeESGSkkTHDOrMbOjzOwIMysvZd0iIlK4RCLBqaeeCvgruL/66qsAXH311axZswYz484772TPPfccsK4ddtiBX/ziF4OK57TTTuM73/kOAK+88go333zzoOoTGUjYxTb3M7PrzazX8gtm9ingbeAPwCPAO2Z2dGnCFBGRsKZPn57db2hoIJlMcuONNwLw8Y9/nLlz5w5rPBdffDETJ04EUIIjQy5sC86Z+GtLVeQeNLPJwK1ADX7HYgPqgLvNbMcSxCkiIiHl9nWpq6vj2WefpbGxEYDjjz9+2ONJJBIcccQRADzzzDO0tbUNcIVI8aIhy88Ltr/tcfzfgUrgVfwRVW3Ar4BDgM8DlxcfoohsS2Z+qedavmPHyv8K34+lWA0NDdx2222An9zsvvvu/PKXv8ye33///Yctllz77bcfd955Jx0dHbz77rvZfkIipRa2BWd7/LltVvQ4npnz5ivOuX8E61BdjN+Sc9SgoxQRkYJs3ryZRx99lCOOOILVq1cDcOmll+J5Hhs3bsyWq6ur6/P69vZ2tttuuz4/d9xxx6Djy71vfX39oOsTySdsC84EYHPumlNmVgYcCHTg978BwDn3dzPrBHYqRaAiItI3s/xL/p111ll89atfLbgu5xxr1/a9wk5ra2vo2PqqX2Q4hE1wUkB1j2Nzgnqe6zkfDtDQR3kRESmhKVOmZPfLysqYOHEiBxxwAGeeeSaHH3549tyECROy+/laTxKJRK8kpL8EKqxNmzb1GY9IqYVNcN4G9jCz/Z1zS4JjfS7JYGYe/mKb7w86ShERyev99wv7MbvXXntl95csWcKhhx46VCHl9Y9//APwE7Fp06YN+/1l2xE2wXkUfx2q683sc8BU4Pzg3IM9yu4d1K8FSESkYMPZETejsbGR6uqx39h88MEHU11dTWNjI/fffz+f+9znhvX+bW1tPPbYYwDMnTuXRCIxrPeXbUvYTsbXAI3AYcBLwB/xW2n+6pz7c4+yx+K37Dw92CBFRGTwYrEY5513HgB//OMfefrp4f3xfMMNN2TXojrnnHOG9d6y7Qm72OYqYD7wXHCoEfgNcGIfxc9Fi22KiIwqX/ziF5k6dSrOOU477TSWLVs2LPe96667+MpXvgLA7NmzOeuss4blvrLtKmaxzWecc3OBmHNunHPuzGCV8axgNfGTgX3IGVklIiIja/Lkydxzzz3U1NTwzjvvcPDBB3PFFVfwwgsvkEqlsuVaWlp44oknOPfcc4u+1/vvv88999zDcccdx2mnnUZnZyfTpk3jwQcfJBoN20NCJJyi/4Y559L9nEsCS4utW0REhs7cuXN59tlnOfvss3n22We55ppruOaaa/A8j3HjxpFKpWhoaMiOpiorK+PCCy/khBNOyFvnpZdeype+9CUA0uk0W7ZsoaOjI3s+EonwL//yL1x33XV55+ARKaWSpNDBwpquj2HiIiIyCu2xxx4888wzPPLII9xzzz089dRTrF69mi1btlBRUcEuu+zC/vvvzxFHHMHpp58+YFLS0NBAQ0MDAPF4nJqaGiZNmsS+++7LIYccwumnn872228/HN+aCFBkgmNmceAc/GUZ5hCsTWVmLfj9c24HbnHOdeSrQ0REirdw4UIWLlw46HqOOuoojjqquAnnZ86cqYn7ZNQKneCY2U7AffjDwHvO/lSJv17VR4HPm9mnnHMrBxmjiIiISCihEhwzqwAeBnbBHwL+O+AR4N2gyHTgSOAY/A7GDweTAraULGIRERGRAYRtwbkEP7lZD5zonPtrH2V+ZGZz8Vt5dsFfdPPqQUUpIiIiEkLYYeIn4bfcnJ8nuQHAOfc0cAH+K6xTig9PREREJLywCc7uQDtwfwFl7wvK7h42KBEREZHBCJvglAHt/c2BkxGUaQPixQQmIiIiUqywCc57QI2Z7TZQQTPbA3+dqjXFBCYiIiJSrLAJzuP4/Wp+YmaxfIWCczfg99d5tPjwRERERMIrZjXxJPAx4FkzO93MJmZOmtkkMzsDf7K/jwVlf1CqYEVEREQKEWqYuHPuNTM7D/gfYD/8GYsxs86gSKZVx4AUcJ5z7rUSxSoiIiJSkGJWE78Jf7bip/ATGcPvSBzP+fpJ4KPOuZtLFaiIiIhIoYpai8o59xTwYTObir8W1eTg1DrgeeecOhaLiIjIiBnUauJBIvNAvvNm5gXlBhxWLiIiIlIqoV9RFcrMJuB3MtaK4iIiIjKshizBydFzxXERERGRITUcCY6IiIjIsFKCIyIiImOOEhwREZGAmWFmLF68eKRDGVETJ07EzLj77rtHOpSiKcEREdnKpdNp7r33Xj772c+y1157MWHCBGKxGOPHj2f27NksWLCA2267jYaGhpEOdcxZuHBhNinq61NTU5P33MyZM4c93jvvvJOFCxfyu9/9btjvPdwGNUxcRERG1jPPPMNnPvMZXnuta9L4SCRCbW0tzc3NLF26lKVLl3LrrbdSU1PDwoUL+cIXvjCCEY8tVVVVTJkypc9za9euBaCyspKqqqpe5ydNmjSksfXlzjvvZNGiRVx00UUce+yxw37/4TSqW3DMbLqZ/dLMVptZu5mtNLPrzGx8yHo+ZGb3Bde3mdnbZvY7Mzt6qGIXERlqv/3tb/nIRz7Ca6+9xoQJE/jmN7/Jyy+/TGdnJxs3bqStrY21a9dy991386lPfYqmpibuuOOOkQ57TLn88st5//33+/wMVOa5554bwcjHvn5bcMzswEHUXTuIazGzXYC/4s+SfB/wKvAB4FLgaDM7zDm3sYB6Pgf8FGgG7gXeBaYDJwHHmNmVzrlvDyZWEZHh9uqrr7JgwQI6OjrYd999+f3vf8/222/fq9zkyZM5+eSTOfnkk1m6dCn/+7//OwLRigy/gVpwnsdfGbyYz58GGdtP8ZObS5xzJzjnvuScOwL4IbAHMGBSYmYx4LtAG3CQc26Bc+7LzrkF+EtMtANfNbOyQcYqIjKsrrzySpqamqisrOTee+/tM7npae+99+aHP/xhr+OZfiTz5s0DYNGiRcyfP5/JkyfjeR4LFy7sVr6trY3rrruOD37wg4wfP55EIsGOO+7I2WefzZIlS/Lev5AOvPPmzcPMet2z5/WNjY1ceeWVzJo1i/LyciZMmMAnPvEJnnnmmX6fwaZNm7jiiivYZZddSCQSTJ06lVNPPZUXXnih3+uGWm6n3s2bN/PlL3+Zvfbai6qqKsyMDRs2AHDKKadgZlx88cV567rhhhswM2bPnp099uCDD2JmLFq0CICf/OQnvfoEPf/8833W19bWxre//W1mz55NRUUF48ePZ/78+Tz22GMlfAKlV0gfnGGfqM/MdgbmAyuBn/Q4/XXgPGCBmV3mnGvup6o6/Jakl3quau6cW2ZmrwP7AFX4yY6IyKi3Zs0a7rnnHgAWLFjAzjvvXLK6L7vsMq699lrMjHHjxuF53f8f/N577zF//nxeeeUVAGKxGBUVFbz99tv8+te/5rbbbuO6667j85//fMli6mnNmjUceOCBvPnmmyQSCTzPo76+noceeoiHH36YBx54gI9//OO9rlu5ciXz5s1j1apVAMTjcVpaWrj77ru5//77ueuuu4Ys5kKtWbOGAw44gJUrV1JWVkYikShJvYlEgilTprB582ba29upqKigurq6W5lYLNbrus2bN3PooYeyZMkS4vE4sViMzZs388gjj/Doo49y++23c/rpp5ckxlIbKMH55LBE0dsRwfbhnutYOecazewp/ARoLvBoP/WsA9YDu5vZbs65NzInzGx3YDdgSSGvukRkmD3+XXjiv0pT18It/Z6u/sH00tzno1+Cw79cmrr68fjjj+OcA+D4448vWb0vvPACTzzxBF/84he5/PLLmTRpEu3t7dn+JKlUipNPPplXXnmF2tpafvKTn3DqqacSj8dZvnw5l156KQ8++CCXXHIJu+66K8ccc0zJYst10UUXMXXqVB577DE++tGPZlsfFixYwGuvvcb555/P8uXLuyVnqVSKU089lVWrVjF+/Hh+/vOfc+KJJxKNRnnllVe44IIL+MxnPjMk8Ybxla98hfHjx/Pggw9y9NFHE4lEWLlyJTU1NYOq98gjj+T999/nlFNOYdGiRZx77rnccMMNA173xS9+kdraWh566CHmz59PJBJh6dKlnH322bz44otceOGFHH/88ZSXlw8qvqHQb4LjnHtouALpYY9g+3qe82/gJzi700+C45xzZnYRcCvwgpndC6wGpgEnAkuBM/Jdb2bn4bcWMWXKlCGZF6GpqWmbn2+hUHpW4YzW51VbW0tjY+OA5eId7ZTq3fFA96vu92zh2jva6SjgexusF198Mbu/6667FvQ8+9Pe7jdgNzU1cfHFF3PllVcCXc+trq6OxsZGFi1alH0F9Ktf/YojjzyS9vZ22tvbmTRpErfccgvz58/n+eef5/LLL+dDH/pQn/draWnJG3MqlcrGlK9MJBLhgQceYNKkSTQ3+434s2bN4qabbuLQQw9l1apVPProo8ydOzd7zT333JN9BXPzzTczb948WltbAZgxYwZ33XUXhx56KJs3bx4wxrD6+14yMglrZ2cn9957L7vvvjstLS0ATJgwIfuck8kkAB0dHXnrbGtrA/zpA3qWKeT6nvHcf//9zJw5M/u8dtxxR2677Tb22Wcf6uvrue+++zjuuOP6/f76irHnz6dS/8warcPEMx2U8/23K3N83EAVOefuMrPVwG+As3NOrQV+BSzv59obgRsB5syZ4zLvp0tp8eLFDEW9Y5GeVTij9XktW7asV9N4n+Kl6xpX0P1KoCxeRtkw3KupqSm7v8MOO1BW1vtZvfnmm3kTjHvuuYcPfvCD2a8z13uex9e+9rW8z+v+++8H4AMf+AAnnnhin2W+8Y1vcOyxx/LKK6+wcuVK9tlnn15l+no9khGJRLIx5Stz/vnn9/labu7cuey0006sWLGCN998k6OOOip77r777gPgsMMO45Of7P1yorq6mi996Uucf/75A8YYVn/fS4aZ3xvkhBNO4KCDDspbLhr1f23H4/G8dWZea3me16tMIdfnxnPmmWf2+We45557cuCBB/Lcc8/xxhtvhH5WiUSCAw44oNuxUv/MGtXDxPuR6RfkBixodhZ+h+cngT2BimD7KHAD8H9DFKOIyIhJJpOsXbu2z09HR0ef1+y6665Mnjw5b52ZFpD+fgkdfvjh2SQlX6fVwTrkkEPynst0tq6vr+92PBPLEUcc0euajP7ODZfDDjtspEPopphnPVqM1gQn00KTb6h5TY9yfQr62fwS/1XUAufcq865Vufcq8AC4AXgVDObN/iQRUSGx4QJE7L7+X65zJo1C+dc9rNixYoB6+0vuQFYt24dQL8jthKJBBMnTuxWvtT6ay3ItFB0dnZ2O56JZdq0aXmvnT69RH2xBmGgP4PhVsyzHi1G6yuqzIin3fOc3y3Y5uujkzEfiAFP9NFZOW1mfwYOCj6LiwtVRIbE4V8elg67AI2XvTtsr7FKYa+99sruL1myhKlTp5ak3kzLy0Ayry9KVW449RfTaIi30D8DGdhobcF5PNjON7NuMZpZNXAY0Ao8PUA9mRfT+ebDzhzvu71WRGQUOvzww7O/jDP9YoZDpnXh3XffzVumra2NjRv9gak9lyLI/PLOdILty5Yt/Y94K1Yhsfd3brTItJqMxDPc2ozKBMc59xbwMDATuKjH6auASuCW3DlwzGyWmc3qUfbJYHuKme2be8LM9gdOwe/HM7pnKxIRyTF16lROOukkAH79618X9PqpFObMmQPAE088kbfM4sWLsyN1Dj744G7nxo/3V9l55513+ry2sbGRZcuWlSLUXjKxP/7443nLjPaJ62DgZwj0O9lhZuh8ZpTUWDYqE5zAhfjz2FxvZr81s++a2WPAF/BfTX21R/llwSfLOfcs/kipcuA5M/s/M/uemd0BPAMkgB8555YO8fciIlJS3/rWt6isrKS5uZkTTjiB1atXD/k9zzjDn1Xj2Wef5eGHH+51PplM8o1vfAOA2bNnd5tJF2C//fYDyM6m29M111yTHbJeapnJ6P7yl7/0ORS5tbWV73//+0Ny71LKPMMnn3yS9evX9zr/4osv9rtSeGY+ncxw+LFs1CY4QSvOHOAm4BDgMmAX4Hrg0BCT8/0rcC7wN+DjQT1HAX8BPu2c07K6IrLVmTVrFrfeeivxeJyXXnqJfffdl29961ssXbq02//OGxoa+MMf/lCSmYVPPvnk7Kia0047jdtvvz3bwXTFihWcfPLJ/O1vfwPg6quv7nX9pz/9aQD++Mc/8vWvf52GhgYANmzYwFe+8hW+9a1vMW7cgLN/FB37gQcemN1ftGhRds6dZcuWccwxxwxZp+hSOvHEEykrK6O1tZXTTjuN5cv9mU46Ojq4++67Ofroo6mtzb8UZCbpfPTRR7PXjlWjNsEBcM6945w71zk31TkXd87t6Jy71DnXa9iAc86cc716iDnfTc65ec658c65qHOuzjn3MeechoiLyFbrhBNO4IknnmCPPfZg48aNfO1rX2P27NnEYjEmTpxIbW0ttbW1HHPMMTz44INUV1fzzW9+s9sEeGFEIhEWLVrEnnvuyZYtWzjzzDOpqqpi/Pjx7Lzzztx///14nsePfvSjPmcxPuecczj88MMBf76ccePGUVdXx+TJk/mv//ovvve972VbKEotGo1y1113MWPGDOrr6znllFOorKxk3Lhx7LXXXvztb3/jlltuGZJ7l9KUKVOyyePixYvZZZddqKmpoaqqilNPPZW9996bL385f+f8M844g9raWtauXZudFmDmzJnMnDmTf/7zn8P1bQyLUZ3giIhI/+bOncsrr7zCokWLOOecc5g1axY1NTVs2bIFz/PYc889OfPMM7n55ptZs2YNV1555aDWN5o2bRpPPPEE1157LXPnzqW8vJyWlhZmzJjBggULeOGFF7jkkkv6vDYSifDQQw9x1VVXMWvWLOLxOGbG/PnzeeSRR7j88suLjqsQO++8M0uWLOE//uM/2GmnnXDOkUgkOOWUU/jrX/9a0mUvhtIll1zCvffey0c+8hGqq6tJJpPsueee/OAHP+Dhhx/u9893u+22489//jOnnHIKU6dOZdOmTaxatYpVq1YN2evBkWLbQkejUpgzZ44bikmrRutss6ORnlU4o/V5LVu2jD333HOkw+imsbFxqxomPtL0vAqnZ9W3vn4O9Pczy8xecM7NCXOPUPPgmFlDmPJAG7AZf6K9PwC3DrD6t4iIiMighZ3or6qI8hOBXYHjga+Y2SnOuedC1iMiIiJSsLAJzieBqcD38BfgfQB/BuD38NeH2h6YF5RrAP5/oB04GH9phBnAg2Y22znXe3ybiIiISAmETXD+CrwItABHOOf+0UeZHweT6j0IfAmY45y71cyuxk+GdgYuAb5WdNQiIiIi/Qg7iupK/FaYf8+T3ADgnHsJOA9/3povB8feAy7Hb+npPX5QREREpETCJjjHA23OuT8UUPaP+J2MT8o59gcghZ/4iIiIiAyJsAnOdKCgddGdP/68I7gmc6wd2IK/dIKIiIjIkAib4DQA1Wa290AFgzI1QGPOMQ+oBQpdZkFEREQktLAJzpP4fWh+ZmaV+QqZWQXwM/yVup/MObUjEAGGflU4ERm1NMGoyLZruP79h01wvovfh+aDwFIz+4KZHWRmU81sOzM70Mz+A39iv8OAdHBNxonB9i+DDVxEtk6RSCS7yKGIbHtSqRSRSGTI7xNqmLhz7gUzOwf4BbADcE2eoobfV+ffnHMv5ByPBNfeFj5UERkLKioqaGpqGrJVo0VkdGtqaqKiomLI7xN6sU3n3G3AAcCd+JP4WY9Pe3DuQOfcr3tc+33n3L8750q/qJOIbBVqamqor69XK47INiiVSlFfX09NTc2Q3yvsRH8AOOeWAWeYWRTYC5iEn9ysA15xziVLF6KIjCXV1dW0trayatUq6urqqKqqIhKJYGYjHZqIDAHnHKlUiqamJurr66msrByWBUiLSnAygkTmpRLFIiLbADNj8uTJNDY20tDQwLp160a8NaetrY1EIjGiMWxN9LwKp2fli0QiVFRUMHHiRKqrq4flPzSDSnBERIphZtTU1AxLM3UhFi9ezAEHHDDSYWw19LwKp2c1cgaV4JjZNKAOiPVXzjn398HcR0RERCSM0AmOmU0ArgLOAMYXcIkr5j4iIiIixQqVeJjZZOBvwEz8TsUFXRYyJhEREZFBCduy8nVgJ6AF+BZwH/6sxBo1JSIiIqNG2ATnE/ivnC5wzt06BPGIiIiIDFrYif6m4C/VcOcQxCIiIiJSEmETnA1As3OuYyiCERERESmFsAnOY0CNmc0sfSgiIiIipVHMauJtwHeGIBZGZUs+AAAgAElEQVQRERGRkgiV4ARrUJ0CHGdm95nZwWYWesFOERERkaEUdh6chmC3DH9E1SeAtJm19nOZc87VFhmfiIiISGhhh4lX9XEskud4hgt5DxEREZFBCZvgfHJIohAREREpoVAJjnPuoaEKRERERKRU1EFYRERExhwlOCIiIjLm5H1FZWZ1wW7SOdfQ41gozrn6Yq4TERERKUZ/fXDWB9tXgb17HAvDDXAfERERkZLqL/GwHtue+yIiIiKjUn8Jzj7Btr2PYyIiIiKjVt4Exzm3tJBjIiIiIqONRlGJiIjImKMER0RERMacokc3mVktMBuoA2L9lXXO3VPsfURERETCCp3gmNluwA+Bj1NYC5CGiYuIiMiwCpV4mNnOwF/xW20MP3lpAJKlD01ERESkOGFbVhYCE4ANwCXAA8655lIHJSIiIjIYYROcI/FbbT7jnPv9EMQjIiIiMmhhR1HVAR3Aw0MQi4iIiEhJhE1w1gCdzrnUUAQjIiIiUgphE5zfA5VmNnsoghEREREphbAJzreBzcC1Zqah3yIiIjIqhU1SWoFPA78B/mZmVwPPAo39XeScqy8uPBEREZHwwiY463P2DwT+r4BrNNGfiIiIDKuwiYcNSRQiIiIiJRQ2wdlnSKIQERERKaFQCY5zbulQBdIXM5sOfAM4Gn8G5TXAb4GrnHObQta1D3AFcDgwGdgCLAN+4Zy7pZRxi4iIyMgatX1jzGwX/HWvJgP3Aa8CHwAuBY42s8OccxsLrOsc4H+BFuBBYCUwDn819GMBJTgiIiJjyKhNcICf4ic3lzjnfpw5aGbXAl/AH7J+wUCVmNlc/OTmZeBo59z7Pc7HShm0iIiIjLy8CY6ZHRjstjrnlvU4Fopz7u9hygerls/Hb2n5SY/TXwfOAxaY2WUFLPZ5NRABzuqZ3ASxdYaJTUREREa//lpwnscf4v0qsHePY2EUM0z8iGD7sHMu3a0y5xrN7Cn8BGgu8Gi+SoI+PB/Gj3upmR0OHBTEtAR4vGf9IiIisvUbKPEweg8NDztUvJih5XsE29fznH8DP8HZnX4SHODgnPKPAfN6nP+nmZ3knHuziBhFRERklOovwakOtuk+jg212mC7Jc/5zPFxA9QzOdieBmwATsJPiCbhv+paADxkZvs45zp6Xmxm5+G/DmPKlCksXry40PgL1tTUNCT1jkV6VuHoeRVOzyocPa/C6VkVrtTPKm+C01fflgL6uwyXTKvQQK/LIjnbf3POPRh83WBmnwH2BOYAJ+MvP9GNc+5G4EaAOXPmuHnz5g0y7N4WL17MUNQ7FulZhaPnVTg9q3D0vAqnZ1W4Uj+rsIttDpdMC01tnvM1Pcrlk5krpx34Xe4J55zDH34O/vBzERERGSNGa4LzWrDdPc/53YJtvj46PetpzNOZOJMAlYeITUREREa5oufBMTPDf8UzHaikn87Ezrl7Qlb/eLCdb2ZebnJiZtXAYfgrmz89QD0v4fe9mWhmU5xza3ucnx1sV4aMT0REREax0AmOmUWBK4GLgLoCLgk9TNw595aZPYw/Uuoi4Mc5p6/CT6h+ntsnyMxmBde+mlNP0sx+DnwVuNrMzs0kS8HSDecASeDuMPGJiIjI6BYq8TAzD3+pg6PwW2ya8ZMNh98fpoau117tQNMgYrsQf6mG683sY/jrRh2Cv5bU6/hJS65lmTB7HP8O8DHgbGAfM1uMP4rqZCABXKZh4iIiImNL2D445+C3qqwH5jnnMsPG1zrn6oAq4JPAi0AncJ5zblIxgTnn3sIf4XQTfmJzGbALcD1waKHrUDnnWvATnKuACvwWoePxk6djnXPXFhOfiIiIjF5hX1Gdid9a81Xn3J97nnTOteHPK/MI8Ahwu5l9wDn3z2KCc869A5xbYNn++gC1AAuDj4iIiIxxYVtw9g22d/Q4Hsn9Ipg07/8DyoArigtNREREpDhhE5waoME5l9u3pgO/H043zrkX8fvgfLT48ERERETCC5vgrKf3nDGbgHIzm9hH+SgwpZjARERERIoVNsF5F4iZWW7S8nKwPTK3oJkdhj9KqaH48ERERETCC5vg/CXYHpJz7H78odk/MLNjzGyqmR0N3IzfIfmJwYcpIiIiUriwCU4mmTkr59j/AG8AU/HnyHkXeAjYGWgDvjH4MEVEREQKV0wLzj7kTLIXDA0/HHgASOMnQAYsAeYXO0RcREREpFhhl1BIA0v7OL4a+JSZVeG35Gxxzq0rTYgiIiIi4YRdquHAYPcN51xjz/PB8PE3ShGYiIiISLHCzmT8PP5rqO2AXgmOiIiIyGgQNsFpAFLOuQ1DEYyIiIhIKYTtZLwcqDKz2FAEIyIiIlIKYROcu/BbfU4aglhERERESiJsgvMD/OHfPzWzjwxBPCIiIiKDFrYPzsXAfcDlwONm9gzwFLAOSOW7yDl3bdERioiIiIQUNsG5Bn/5BfAn85tL92Ub8lGCIyIiIsMmbILzd7oSHBEREZFRKexMxnOGKhARERGRUgnbyVhERERk1Os3wTGztJm9N1zBiIiIiJRCIS04NuRRiIiIiJSQXlGJiIjImKMER0RERMYcJTgiIiIy5ijBERERkTGnkHlwas3sl4O4h3PO/esgrhcREREJpZAEJwF8psj6DX/mYyU4IiIiMmwKSXDSwLtDHYiIiIhIqRSS4Kx3zu005JGIiIiIlIg6GY+wZFprl4qIiJSaEpwRtqm5g5ueWsFTb25gfWP7SIcjIiIyJoRaTVyGxqaWTp5dUc+zK+qpq4yz25Qqdp9SzcSqspEOTUREZKukBGeUqW/u4Jnl9TyzvJ4JVXF2m1zNHttVU1cZH+nQREREthpKcEaxjU0dbGzayNPLNzKxuozdJ/stO+OV7IiIiPRroATnXKB1OAKR/m1obGdDYzt/fWsjk6rL2H1KNbtNrlKyIyIi0od+Exzn3M3DFYgUbn1jO+sb23nqzQ2Mr4gxc2IlO0+sYtr4ciKejXR4IiIiI06vqLZym1o62fT2Zl58ezPxqMcOdRXsNLGSnSZWUlmmP14REdk26TfgGNKRTPPmuibeXNeEGUyuTrDTxEp2nlTJ5OoyzNS6IyIi2wYlOGOUc7C2oY21DW08vXwjVWVRdpxQwc6TKtmhrpJ4VFMgiYjI2KUEZxvR1J5k6eoGlq5uIOIZ248rZ8b4cmbUVbBdTQJPfXdERGQMUYKzDUqlHe/Ut/BOfQu8tZF41GP6+HKmj69gRl05k6r0OktERLZuSnCEjmSa5eubWb6+GYDyeITp48uZMb6CGXUVmmRQRES2OkpwpJfWjhRvrG3ijbVNAFQnotnWnRl1FdQkYiMcoYiISP+U4MiAGtuSLFvTwLI1DQDUlsfYflyCqbXlTB2X0CstEREZdfImOGZ2dqlu4py7pVR1ycjb0trJltZOlq1pBCAe9diuJsHUcQm2D5KesmhkhKMUEZFtWX8tODcBrgT3cIASnDGsI5nm7foW3q5vAcAMJlTGmVpbzvbjytl+XIJxFerHIyIiw6e/BOdt8ic4k4CKYD8JbAz2J+TU2QxsGGyAsvVxDjY0dbChqYN/vrcFgIp4hKnjyplam2BKdYLJNWUkYmrlERGRoZE3wXHOzezruJldAPwI+AvwTeDPzrn24Fwc+ChwJXAI8D3n3M9KHLNshVo6Ury1rom31jVlj9WWx5hS4yc7SnpERKSUQnUyNrMjgBuA3wKnOefSueedcx3AI2b2J+BO4AYze9U5t7hE8coYkunL8/raxuyx2vKYn/DUJJhc7W+V9IiISFhhR1FdBhjwhZ7JTS7nnDOzy4CTgcuBxUVHKNuUTNKTGaIOUFMeY0pNGV5HiuXrm5hQVUZtuYaqi4hIfmETnDnAZufcOwMVdM69bWabgYOLikwk0NDaSUNrJ9Pak9y3ZDXgj9yaWBVnYlUZE6rKmFAZZ1K1XnGJiIgvbIJTDUTMLB68jsor6I9TCaSKDU4kn45kmtWb21i9ua3b8aqyKBOr40yoLGNiVRkTq+LUVcaJRrS4qIjItiRsgrMCmAWcDfzvAGXPBmLAm0XEJVKUpvYkTe1JVm5oyR7zzBhXEWN8ZZy6ijjjKmLUVfqJj1p8RETGprAJzm+AbwDXm1mnc+7mvgoFkwRejz/M/DfFBmdm04P7HY0/BH0Nfgfnq5xzm4qs8yPA44AHfNs5d2Wx8cnWIe0c9c0d1Dd38FaPcxXxCOMr44yviFNXGQu2cWoSMa2wLiKyFQub4FwDnATsD/zSzK7C70D8Hn4yMx1/mPgO+J2RlwTXhGZmuwB/BSYD9wGvAh8ALgWONrPDnHMb+6mirzqrgZuBFqCqmLhkbGnpSNHS0cp7m1q7HY94QatPkPDUlseoLY8xriJGVVlUS1OIiIxyoRIc51ybmX0M+AVwAn4is6BHscxP/vuBzzrn2ijOT/GTm0uccz/OVm52LfAF4NvABSHr/BFQC3w3uF6kT6m0Y2NTBxubenc1i3pGbYWf8NSUxxiXTX7i1CSi6u8jIjIKhF5sM3g1dJKZHQycgT+yanJweh3wPHCHc+7ZYoMys52B+cBK4Cc9Tn8dOA9YYGaXOeeaC6zzU8C5+AnZqFlkNOI6qGlbTcqipL0YKYuRtigpL4qzUROm5Ej2k/yY+R2dMwmPnwRFqU7EqElE1fojIjJMiv4N6px7DniuhLHkOiLYPtzHZIKNZvYUfgI0F3h0oMrMbDLwP8BvnXO3mtk5JY63aJFUBxM7+u6H7fCyiU/aoqQsSiq772/TFiXtRbPn0xYjbRH/N60MO+f81dcb25K82+O1F/ivvirLotQkgqSnPEpNIkZNIkZ1Ikq1WoBEREpitDYR7BFsX89z/g38BGd3CkhwgBvxOxWHfaU1oow0UdcBqX5H5PcpbZGcpCdIgLwYziJBchQJjke6EqXsRwnSUEmlXXZeH+idAJn5HZ+rg6SnKhGlqixCVVmwH49SWRZREiQiMoCiExwz84CDgB2BCudcKVcMrw22W/KczxwfN1BFZvZZ4FPA6c65tWGCMLPz8F+HMWXKFBYvXhzm8gJvEoH4gN9GaF7w6foDToFLFbw+vMMA84ubZb8GcJaz36Nc7jGwrh5ZJRBLtzOtbUXpKhytWoEt/mq1zUBff2nNIGJGxDM8MzzPiBg5+0Zzc9PQ/J0dg5qa9KzC0PMqnJ5V4Ur9rIpKcMzs8/gLak7MOXxLzvnxwJNB/R90ztUPJsi+Qgi2/f66NrOZwHXAXc65O8PexDl3I37rD3PmzHHz5s0LW0Wf3qlv4b4l7zGxqozWZXdSQTOxeJyyWBSiCVJeHGcjOz+L9dgWy+HltBJ5pC2Ks0hwLBKcj+LM6zpmUdLBdS57LMJ27e/yXmKnwX5rY5sjO7XmNLeCtdEdqYxHqCiLUhmPUFkWpTIepaIs0m0b2caHxC9evJhS/fveFuh5FU7PqnClflahExwzuwH4HP7vvgb84dbdfjo65zaZ2QvAWcAnyEl+CpRpoanNc76mR7l8fon//+ELQ95/SL36fiPXPOy/fVscv5GZXu//o7cRp40EbVZGh5cg6ZX5iY9XhouWYZE4LlpG0ouTsjgNialsrNhluL+VARlpIi5NxHUOvrL4OHau/zNpIjjzgqQoGiRJXlcylE2Ogi2ZfS9nP6iD3P0IafPAxs7rn67XYfmZQVk0QmVZhIq4/0qsPB6lPBahIh6hPB5sY/5+WVSTI4rI6Bd2NfGP4ycLjcDZzrn7zGwNXaOoct2OP2LpeMInOK8F293znN8t2Obro5NxIH6StD7PyJWvmtlXgfuccyeEjLFoG5ras/uV1rsfBkCCDhJ0dP2PfIAFL/5gH+aWxEFURdNURdNUBp+qaJqqSJp9W/7GB9bf7SdEXhlJi5Py/I+/H/O/tnhQJkYqWyaWTaRSXpz68p1IeyPXfcvr9rqtfaDioTkMh9eVRGUTqggO8/soBdtMmWySlb0uQho/Wcpc47BsHbnXOTMcI9fvyTlo60zR1pliIwP394p6RnmvxCea3U8EiVAi6gXbiCZNFJFhF/a31AX4v1b+0zl33wBl/xZs9w8dlT/TMMB8M/NyR1IFk/Udht8y8/QA9dwCVPRxfDfgI/gTEb4AvFhEjEXb0JiT4JToF/TqzkpeaC3Pe/6cSJxDY0kiqSSkWvKWK8Tvd7uKDi//PIkfe+u7RNKdOUmSP/w9s80Mh/f3ozlD4zPD5GOkvCiN8Sk0JqbmvY+5FOBKnhz4PY7C9VkqhZ6JVXY/kxBltz2TIy/oJ+V1S568dCdV7Wu7XgmS08qVbbEK/+ySaZcdKVYIM39x1GzyE4uQiHkkun3ddbwsGqEs5lEW9TSkXkSKFjbBmRtsfzlQQedcg5k1APl/Q+W/9i0zexh/pNRFwI9zTl+Fv4jnz3PnwDGzWcG1r+bUc0lf9QfDxD8CPDQSSzVkWnA80lRYaRKcZhL9nq+g2PkWe/vZisl40TjlkTTlEedvo46K4OtjOxuI9b8Wa0HerPsoSxPH5z2/c/2fmb3uQT8d6TFazO/P0zWnUO4osVTPkWNelGWTju533qHJTa/6LTGZusj0I4qS9iKkieb0GSpuJFrJE6v4OCa3vT9gsW6v+HJaq9I9kqnM95QtQ+Y1YfeWq9yWqkzLVTLlsaXDYzOFvwLMvDori3qUxTwSQeKT3cb8c5ltpmw86idHGmkmsm0Lm+DUAVucc40Flk8Dxb6wvxB/qYbrg9mTlwGHAIfjv5r6ao/yy4LtqP8v34d3m0RZLMKWLQ384/U9KXOtJFwb5bRRSRtVFj4ZaXVl/Z4vVSIF8FJTtd9q0CfHlxKDT24AtqTibGyPkIikSURcr79IEee/tzMcUdcJmX4+Raxfv2zS0f2eP+SdX+CR7rdMT11JUFdH6eV1H+bNCYfnvWb7hn+wfcOSHh2xu1pdskkUPb7u1UITYfWED/cbX2XHhpxrvF73HKpXZl0tVdYrIer2Ci+nxSptHs0YTXlasLpasrqu8zyPWDRKLBohHosF2yjxaJR4LEI8GiMei1IWi9CeTLNyQzPxIEGKRz3iEf+j12siW6ewCU4DMN7MYs7132vUzCbiD+NeXUxgQSvOHLoW2zwWf7HN6/EX2yz1yKxhc+ReUzhyrykA3HfvFdDhrxuadtCS9Gjo9PtEdHR0kEx2kursIJ1sh1QHlmzHS3cQSbdTQRvltFNJG/90/Y8uqixRC06ri/eT3EAZJehMHHh8wzhuWNvVvSvmOcq8ySQ8R1nEcQFR9izRvXqnT7kn06GTG/D7Cnk9WmMi6f6Tv+r295nW+FLoe/XlvgkfyX/SOY5867v9Xp9tgclJnnL7JGWSohXjD2Pl+A/mrWf7hiVMbfxnr9ag3L5Kro9WoHSvFiGPVePn5r0PzjGp5Y1swtPVB6qrlSnTAtVhRnu2XBQXH8c/H1nmt8R5UVIWJ+35I/4inkckEiUajRCJRolG/KQpGvWPRSMxopEI0VjE30aiRKPRbHIVjUb8/UiUWNQjGo36rVgWCbYWbD3NPyVSQmETnKXAh4GD8VtX+pNZo+qFsEFlOOfewV9eoZCyBf9kcM7dBNxUXFRDxzOoiqWpioHfEFUWfHpzDtrSRlPSY2PSY1bSY0ZyM01Jj+ak529TXvbr7yfP4nttZ1BJGxXWRgXtlNNBubVTTrv/dbBfTgcV1k4ie7yDctoop4PUAA1yiQI6qRaqnVi3rzvTRmc6QlPwdUs0XZKpKttdjKtemUzcc9lPWc5+ldfBpwZ/G4Cgg3J+niui+amv+9D/L0srIGEzHBGXBNd/X5t4qv/VUmrbVjO9YcmA9xtIeoAEx0jzwbd/Puj7gN+i9/rEo3rc3/90AtM3/Ild6v/cb2tSphUK80jhkTSjJfjamYeZh/OivLzrBUQiHlEPPPOTqUjEIxKJEMEx7bWbMM/DvGh263kRzItgkQieRSASwfMieJ6HF4n6yZMXJFBekFBNOwim7puTTHmAdSVW616BDW+BF5zzMnVEg20ke2x8/TJ4I+nX7eXUlykzfU7+h5tOQ/3yHoldvk8BZTy9ipS+hf31cA9+35WFZnZ0z2UUMszsg/gtLw4IPf+MDMyMoP9Likllhf1STDloDhKe5mQlLakqWlIeLUEyVJ+07NctKY+WlNGc9GhPF/4DpIEKDmz7GeW0k7AOEnSSCPbLg5FhZXSSMH/bfb+DMjpImL//ltu+/2cApJwRscF1WOkgSn1H/n8KVcAAXZwK9qd1NdyxYSIxc8Q8/xM1R8yDuOdY0BHJO3QwjOFKpIB+W/SgsGSqoPsM0HfH+v5xVNy9BvieYuk2ygZI7AqRsghb+hnG76U72Xv1nwd9H4AV0z7Jmu234HlG1OuaEDIS7E9ZvogJb/+xoLr2A8jX0BiJw6f/rys5wbrvpzrh1yX6L8OH/gMOOZ9uiVq2JczgyWvh+V/0Tpiw3sd6xpp7PJqAC57MH0dnG9x0bO+k0Tz237wFVo7viinfc8lcs9+nYa/8fQ/5593w+h+615G9nr7v0dc2Gof538p/n2QHLP5O/3X02uLHXzu9gD+8oRc2wfk5cDHwMeAPwcreHmRfSe2LvwDnZ4AY/iil35Qs2rFoGFukIwY1sTQ1sXC/CFLBq7OWlJ8ANSc92lJGa8qjNbvN3U/QmqpgS/B1ytmQjEb6TvJMvpM8kwgp4kGyFCdJWTZhSvpJk/nH4+RsLUmMJGV0ki7gD+Gx1P7ESBK3JHH8azOfvo6VWd+tHpuScd5Lxfo8BzA/aiVplWpJR/nCswmiNoWoESRRzt/3HLU084nB3waA1e1lvNoQJ2oQCRK2iEEk2LYnS/OHP1yJFAycTOG2vu+ppTPN+qb8ffFiTe1MKMF9kml47KW3/QQqM9O2BTNte0bUddBP+04orZveI7n8OTyP7H08I/gYVr8cOpoGrmggkTis+HPfSYN5foLzXt8vK8bBwDO25Zq4O0zdL38Sseop+Oddg/yGgGg5HPG1vu9h5i8R9Jcfhq935oe3zgTHOdduZscBDwNH4ic6Gbmz1RnwFnBivlYe8XVEqni3bh9waYw05lywDT7kfI3DXKqrDC44nobsdT3Ld23pVlfmf7yZa1wf9fj7EYPqWJrqGITtwescdDq6JUFtKaMt5dGWDrbBsfZ0zvm0ly3XnvaPuTyJSIoIrURozTSz9PzdM8jfRU1U8NnOL4a8yhELEq8oKeIkiZKiifxD+QHuSn2U59N7EA0SpygpoqSIkSIa1BEjRdS6H8vU7x9P0k6ctDM6nPX50rCRKCvjU7LlY7l1kyJmhf85P7Wxil+ty/+r8evRMmaX5FVihP9+czxRA69HEhUxRzUtJUva1rXHeKsp5v+ixK8/+4sTxy6pEmXsA7ZKle5/Bvn+/WTvVar/hZjR2pn/7080VboRnW+tb+atdP4VePZe18iuJbhPyhmvrHgPw2/tMoIEygMPw0u1sXMJ7gOQbFxHevXLmJFN2LpNl9AUasWhfqThrcfyn+7se462AXUMvmWzVEL/2HHOvWFm++Mv1XAu/siqXA34w8i/6ZzbNPgQtxHZ9/gjHUgfsklSkATl7vdKjly3xIqcZCziHNWkqcked9nXCpkymeNd9/CTurRzeBiNnSk6U9CRcrRntmnoSBkdKWhLQUca2lOW3banjPa0/3VHOthPeXQO6cM2OonSGfKf2CtuJq+4mUMTUo4GqpjX0d//zhz+4Hc/AYqQJkaKSJD8RHISr3Wu/7XU7k59lL+nd/Prs1Q2acvU79cV7FvmuN+xO3M+QppOorzalv9dYRXGX2J7E8Fl6/E/KYL5rYmSwssct3Q2huyx4PPYhlp+vXZi3nt9PZooSdLWmorwzaWTgl9ifntOJonyDKpp5rjB3waAf24p509t1f4vzqB+C+5nOGpaIiVJBpLOeLUh7v8nKkgQM9+bGZSlC5s/qRCdzqM9ZVjwmjpzj6AdAkrUApYGlq/P/4s7WsIE59X3G3mrc02v454ZZrDX+qaS3CuVhr+v2hy81fKCv4P+3wfMI5JsZXYR9bYl06V6oz9oRf0Tdc5tAa4ArjCzvYDt8YeDvw+87FwJX/DLyDPPTzlGOPma1raClpqd/JDwu8UU9Q8pSL6cS5NMOjrTaZKpFJ3JFMmUozOVJplO05lM05l2JFNpOlPBNu1IpZ3/ddo/3pnGvy4dfFL+ZHgdwztPYIlZNrVoJ979VMhvaqmbydJhSNqaqOCszp6zRwyN7ydP54bkCV1JkaWzSVJustTnfk7ZNB4b0vl/DMcxroicl63DgsQzU1/m62CsWJC4pLP7mWs8HH9qn8WzLv8EnVFvFpsj7dm6utft/0clt87secsM/PfPt7o4//1W/ha9KlqYH9+uK+bs9V115Nbn5dzLesTywOpafvnOdnnv9Z/RCnYtQSLalvL4z2X+a5dM4gaW7cdf7UqXiD6xaQJ3Ne2c7dICXS04BnyuvaYkCU678/jGazOy9Xa7H0aFa+b2Iuq97cV6Gt55nR3qKjj5oJF9VWWuhE2gY9mcOXPc888/X/J673rgj7yrBSQLMq1txVa32GYq7SdCyZQL9ru+zuynsvt+EpXZT2WvSWevzd0OdE5kW1dGBzGSQcJGzjbTsky3pMq6JVtdiZbDeMtNy3ufCCn2teVdLdiZOizTIk1OctZ1PvPiMDe+19wMVrn8SdtsW86utrqrvpx79Kw/996Zl/yZ/U6i3Jo6Ku99yujgXyO/63ZNdt8yLzx713tr8ijWMIHDdp3Abf/Wz7QOfehvsU0ze8E5F6r7Vti1qHYIdtcMNA9OUH4aEHHOvR3mPiJjRcQzIl6EsmFeuss5x3atK3g7vmM24en2cX0cSzuSwfF0UCadplv5dJ793LLpzPnstvdx5V8yHNqJ926B7E+Rfy9TRHjR7db7xBD8PX/Z7czLrlQvxPJrJ85PU8Uv0WgFDN4YaoIj7SIAACAASURBVGF/7K7E/yN7wcw+5Zzr/aKwu+eBSUXcR0QGwcwfCjxaV/52QZLTVzKUTa6CpCntepx3fnKVvb7H15kEyvVxLJ2TYOUeL0s20+JVZI+57H39retZT49jrtexkX7CIiNrNMxZWUziYcAc4GkzO945948CyouIZFkwbDiCERsFOZj/+rP/eZfCyiRx3bb4SZaDXolRz3K5X3dLoMiUzylDz7pyy/n363UvgMwxupdzOffyy3TdwzlIpJpo8Sr9rzPH6bou8/2Ru5+zzcbf89rc+9M1Gj/zffohd12DG+BrGTGjYaHcYhKcBuA9YE/gSTM70zn3QGnDEhHZumWSuLH4fzw/IQy9jvKwc9nEqvvX2USKriQsN+Gir6/pSrwy56GPZKxHHRM7VrM+PrVXEtZ1j/5jyxwjz/Hc++L6KEvXfXP3XeZsr3u4bl/TI0ZH93p63nvv7WuoSsSYOaGCkVZMgtMCHIo/q/ERwD1m9kXnXBEzAomIiAwNL5hoMDPyKTsayfw+Ipkh5Zkh2P65nPKZrzMjjLqds5wyQZ+T3GuC497atey63YRs+Z73gN515Y7Q6lkffdyvd9y53yfZQtZHvbnluhpdupfLrb/b/btd4+/vNLGSivjo6JVS7DDxBjP7OPAz+H/t3Xm8JFV99/HP9/a9d/YZBnBAAzIZZDGoJHFUlogz8BJRY0QBQx5BERQX8hiCmLiFRYJLVCSuSCIhuGGiDxqNIC6MKELQiBAjiyCDELYAMs4Mm8z8nj/O6bl1e3qrvn27+/b9vl+velV11alTp8/UTP+m6iwcB3xQ0h7ACe4ibmY2ddWB3iojmjToW/oxntiuDgQ3sT35c/XHu7guniPydFLV7ep+TZQhpZk4754bbufAPZdtOQ71rgNQvFbhh1yTr1cvmJjYry2zEEwKHOoEK/WCmX5bs+ZmVv3BYIzsO9t0HGblQOZ1km4G3gO8DthV0uF5nBwzs75IgQGT51vSxLxLlerxvK9yzwhPWbawMLUAW9KmaQa0ZTqArdKokHf+Ya1uj0hbAoNKITBJQcvkPCaCjzqj1w6YNb+ssPfOzQd4NOu3KT9Hioj35yDnAtIrqyslvTgibp1y6cxsxqjkuYdGi+vKyOTPk7a3PjZaST/woyMjjIzA6MgIlRGojIxsCTImHZOoVCYCkGowUzY4WLPmZlbt3d1GxmbWX115URYRX5Z0O/BVYE9SD6vDu5G3mXWuGjSMjYwwWhGjlRHGRvK6kgKJ0Yq2bI/l/ZURMVYZyeuJYGS0emxkhErOtxqgjIwM7hMHM5t9utYSKCKulrQP8HVgL9KEnC2m5DUzSG0GxkdHGK+MbFmPVUYYGx1hvJKCjWpQMl6znY5p0jmjI+KqK+7kFavqDD5mZjYLdLWpc0TcJmk/4F+Bg6u7u3kNs0FSGRHjoyPMGR3J68qWzxP7UuBRDFwm7cvbZmbWPWUDnNOBDc0SRMR6SS8GPgK8qNOCmfWCBHNGK8wZHWHuWIW5YylImTuWPlf31wtgHJiYmQ2uUgFORJzeZrpNwAkdlcisQ+M5GJk3VmHe+AjzxiqFz5VJAcvc0QpzxlKgMsi9VczMrDODMRqPWQ0J5o5VmD9eYf74KPPHK2y6s8K+u263JWDZEsDk7YobuZqZWeYAx3pGYlLAMrEubM/J22OVrXrlrLn/RvZZsV2fSm9mZjNJwwBH0nl5866IeGfNvjIiIo7rpHA2c8wdq7BwToUFc0ZZmJcFeUnbFRaMj7orsZmZ9USzJzjHkHpA3Qi8s2ZfO79S1XRBms7BZqj54xUWzxtj0dxRFs0dY+GcURbNzcHLeApeRt3Y1szMBkizAOcCUnByV519NiRGR8TCuaMsnjsRwCya9HnUwYuZmc04DQOciDimnX022CRYOGeUJfPGWDJvjG3mj2/ZXjQ3tXtxLyIzMxs2bmQ8BEZHxOJ5Y2wzfyytC8HMYj+BMTOzWcgBzgwhwaK5Y2y7YIyl88fZdsE4S+ePs2T+GIvmjPopjJmZWYEDnAEzOiK2mT/G0gUpiNl2wTjbzh9n6YJxj5prZmbWpna6iU+Vu4k3MXeswnN3235LMLN47pi7UpuZmU1RO93EO/21dTfxNiyaO8rK5dv2uxhmZmZDpZ1u4mZmZmYzSqlu4mZmZmYzgVutmpmZ2dBxgGNmZmZDxwGOmZmZDZ2OxsGRNAc4DPgjYCdgAY17W0VEHNRZ8czMzMzKKx3gSNoP+CLwJCa6gcNEgFPseSXcE8vMzMx6rFSAI2ln4N+BJcB1wCXAXwEbgLOBHYEDgRXAfcA5wKYultfMzMyspbJPcE4iBTcXA38cESHpr4ANEXFKNZGkNwIfAfaOiJd2rbRmZmZmbSjbyPhg0iunUyOi4auniPgkcCrwx5JeN4XymZmZmZVWNsB5MrAZ+EnN/vE6aT9OCoaOKV8sMzMzs86VDXAErI+IzYV9G4HFkib1ooqIdcA6YM+pFdHMzMysnLIBzv8AS3I38ao7gArw1GJCSfOBbYD5UyqhmZmZWUllA5xf5PXywr7/yOs31KQ9ifTEZ23pUpmZmZlNQdkA52JS0PKSwr5/zPtOkPQNSWdK+jpwOqkNzhe6UlIzMzOzNpUNcP4N+B6psTEAEfED4AOkIOcQ4G3Ai/Ln7wPv60pJzczMzNpUahyciLgdWF1n/19L+hZwJLAzqXHxJcAFEfF4NwpqZmZm1q6O5qKqJyK+DXy7W/mZmZmZdcqziZuZmdnQcYBjZmZmQ6ejV1SSFpF6Uj0DWAqMNUkeEXFcJ9cxMzMz60TpAEfS8cAHgQXF3XWSRt4fgAMcMzMz65lSAY6kVwDn5I8bgSuBewD3lDIzM7OBUfYJzsl5fTFwZESs73J5zMzMzKasbCPjvUivnI7tRXAjaSdJ50m6U9KjktZKOlvS0jbPXyDplZI+L+kGSRslrZf0Y0lvkVRvFnQzMzOb4co+wdkIPBoR90xHYYok7Qr8EFgGfBW4AXg28BfAIZL2j4j7W2TzXOCzwAPAZcBXgG1JDaQ/CLxc0kER8cj0fAszMzPrh7IBzrXAKkmLevAE5xOk4ObNEfHR6k5JZwF/CZzJ1hN81robOAr414h4rJDHImANsB9wAvChrpbczMzM+qrsK6qzgQopKJg2klYAB5NmIv94zeFTSU+Sjpa0gCYi4qcR8blicJP3r2ciqFnVjTKbmZnZ4CgV4ETEvwNnAGdIepukedNTLA7M60sjYnNNGdYDVwDzgX2mcI3f5rV7gJmZmQ0ZRUT5k6S3Au8HHgZ+DjR7XRURcVDJ/D9A6rF1ckRs9fpI0sdIT5HeFBGfLJN3IY+LSbOfvyEiPtUgzfHA8QA77LDDMy+88MJOLtXUhg0bWLhwYdfzHUauq3JcX+1zXZXj+mqf66p9zepq9erV/xkRK8vk18lAf2cCf0XqTTUPeGaLU8pHULAkr9c1OF7dv00HeSPpz0nBzU+B8xqli4hzgXMBVq5cGatWrerkck2tWbOG6ch3GLmuynF9tc91VY7rq32uq/Z1u67KDvR3LPD2/PFW4Dv0Z6C/6sjJpYMnSS8ntSW6GzgsIn7b4hQzMzObYco+wflzUlDxz8Bra9vHdFH1Cc2SBscX16Rri6RDgQuBe4HVEfHLzopnZmZmg6xsL6rd8/qkaQxuAG6suV6t3fL6pnYzlHQE8K+kJ07Pi4gbW5xiZmZmM1TZAGcjsC4iHpyOwhRcltcHS5pUxjyGzf6kBs5XtZOZpP8DfAG4kxTc/KKLZTUzM7MBUzbAuRpYLGm76ShMVUTcAlwKLGfrMXdOJ81kfkFEbKzulLSnpD1r85L0auAzwK+AA/xayszMbPiVbYPzd8ALgXcCJ3W/OJO8iTRVw0ckHQRcDzwHWE16NfXOmvTX53W1ATKSVpN6SY2Qngq9RlLNaTwYEWd3vfRmZmbWN6UCnIj4vqTXAx+TNB94f0TcOh0Fi4hbJK0E3k3q0v0i4C7gI8DpEfFAG9nswsRTqmMbpLmN1KvKzMzMhkTZbuLV1zubgNcBr5P0AK0H+tu1k8JFxO3Aa9pMu9WjmYg4Hzi/k2ubmZnZzFX2FdXyOvu2y0sjnQz0Z2ZmZtaxsgFOW09TzMzMzPqpbBucf56ugpiZmZl1S9k2OAfkzet6MBaOmZmZWUfKvqJaA2wGntD9opiZmZl1R9kAZx2wKSJ+PR2FMTMzM+uGsiMZ3wwskjRnOgpjZmZm1g1lA5wLgTHgFdNQFjMzM7OuKBvg/D1wJWkk4xdNQ3nMzMzMpqxsG5x3AJcDTwe+Jum/gSuAe0mjG9cVEe/uuIRmZmZmJZUNcE4jjUxcnRbhacBebZznAMfMzMx6pmyAczmeesHMzMwGXNmRjFdNUznMzMzMuqZsI2MzMzOzgecAx8zMzIZO2TY4W0gaB54PrASWkdrm/C/wI+DbEfFYV0poZmZmVlJHAY6k44EzgO0bJLlP0rsi4h86LpmZmZlZh0oHOJLeD5zMRFfx/wHuyNs7Ab9DmozzHEm7RsTbulFQMzMzs3aVaoMj6XnAW0nBzZeB34uInSNi37zsDDwV+FJO81ZJz+12oc3MzMyaKdvI+IS8/nREHBERN9QmiIgbI+IVwKdJQc6fT7GMZmZmZqWUDXD2AzYD72wj7btIDY/3L1soMzMzs6koG+BsD6yLiHtbJYyIe4AHadwQ2czMzGxalA1w1gOLJM1tlVDSPGARsKGTgpmZmZl1qmyAcx1QAY5tI+2xpF5a15YtlJmZmdlUlA1wPkdqOPwhScc1SiTptcCHSG1wPtN58czMzMzKKzsOzvnA0cDzgHMlnQJcRhoLJ4CdgdWksXAErAH+uUtlNTMzM2tL2dnEN0t6KXAe8HJSQHN0TbLqAIBfBo6LiJhyKc3MzMxKKD2ScUT8Bjhc0rOAI5mYiwrgXuDHwIUR8aOuldLMzMyshI4n28wBjIMYMzMzGzhlGxmbmZmZDTwHOGZmZjZ0mr6iknRANy4SEZd3Ix8zMzOzdrRqg7OG1P17KqKN65iZmZl1TTuBh1onMTMzMxscrQKc3+0gz2WkmcT/GAdHZmZm1gdNA5yIuK3djCTNB96Sl0Wk4OYG4B1TKaCZmZlZWVNuGyOpAryB9NRmGSmwuQM4DTg/IjZP9RpmZmZmZUwpwJF0JHAGsIIU2PwaeB/wkYh4dOrFMzMzMyuvowBH0sHAe4HfJwU2DwMfBd4bEeu6VzwzMzOz8koFOJJWkp7QrCYFNpuAfwJOi4g7u188MzMzs/LaCnAkPQV4D3AYEz2jLgLeERE3TlPZzMzMzDrSaiTjHYFTgWOBsbz7e8BfR8TV01w2MzMzs460eoJzMzCP9NTmWuDtEXHJtJfKzMzMbApaBTjzSVMtBLAU+IRUeuy+iIhdOyibmZmZWUfKTNXw5A6vMdW5rMzMzMxKaRXgnN6TUpiZmZl1UaupGhzgmJmZ2Ywz0u8CmJmZmXWbAxwzMzMbOg5wzMzMbOg4wDEzM7Oh4wDHzMzMho4DHDMzMxs6Ax3gSNpJ0nmS7pT0qKS1ks6WtLRkPtvm89bmfO7M+e40XWU3MzOz/mlrNvF+kLQr8ENgGfBV4Abg2cBfAIdI2j8i7m8jn+1yPrsD3wUuBPYEXgO8WNK+EfHL6fkWZmZm1g+D/ATnE6Tg5s0RcWhEvC0iDgQ+DOwBnNlmPu8hBTcfjoiDcj6HkgKlZfk6ZmZmNkQGMsCRtAI4GFgLfLzm8KnARuBoSQta5LMAODqnP7Xm8Mdy/i/I1zMzM7MhMZABDnBgXl8aEZuLByJiPXAFaabzfVrksy8wD7gin1fMZzNwaf64esolNjMzs4ExqAHOHnl9U4Pjv8jr3XuUj5mZmc0gg9rIeEler2twvLp/m+nMR9LxwPH54wZJN7a4Xie2B+6bhnyHkeuqHNdX+1xX5bi+2ue6al+zutqlbGaDGuC0oryO6cwnIs4Fzp3iNZoXQPpxRKyczmsMC9dVOa6v9rmuynF9tc911b5u19WgvqKqPllZ0uD44pp0052PmZmZzSCDGuBUXwU1ahuzW143alvT7XzMzMxsBhnUAOeyvD5Y0qQySloE7A88DFzVIp+rcrr983nFfEZIXdGL1+uHaX0FNmRcV+W4vtrnuirH9dU+11X7ulpXiphqM5bpIembpADkzRHx0cL+s4C/BD4VEW8o7N8TICJuqMnnU6SGwmdFxFsK+98M/D3wzYg4ZDq/i5mZmfXWIAc4tVM1XA88hzRmzU3AfsWpGiQFQESoJp/aqRquBp4KvBS4N+dzy3R/HzMzM+udgQ1wACTtDLwbOATYDrgL+ApwekQ8UJO2boCTj21LGsn4UOCJwP3AxcApEXHHdH4HMzMz672BDnDMzMzMOjGojYyHmqSdJJ0n6U5Jj0paK+lsSUv7XbZBk+smGix397t8vSbpcEkflfR9Sb/J9fDZFufsJ+kbkh6Q9JCk6ySdKKnSq3L3S5n6krS8yb0Wki7sdfl7RdJ2kl4r6SJJN0t6WNI6ST+QdFxtZ4/CebPy3ipbX7P53gKQ9H5J35F0e66rByRdI+nU3Iyk3jlTvrdm6kB/M1adtkU3AM8mzW5+iKT9i22LDEjjFJ1dZ/+GXhdkALwL2Jv03e8A9myWWNJLgS8DjwBfBB4AXgJ8mNQb8YjpLOwAKFVf2bWkV+G1ftbFcg2aI4BPkpoBXAb8CtgBeDnwj8ALJR0RhUf+s/zeKl1f2Wy8tyB1DPoJ8C1S29cFpLkkTwOOl7RPRNxeTdy1eysivPRwAb5JGjn5/9bsPyvvP6ffZRykhTTj+9p+l2NQFlIj+91Io3CvyvfMZxukXZz/MXkUWFnYP5cUZAdwZL+/0wDV1/J8/Px+l7sP9XRg/gEZqdm/I+nHO4DDfG91XF+z9t6q3hcN9p+Z6+UThX1du7f8iqqHJK0gdX1fC3y85vCpwEbgaEkLelw0myEi4rKI+EXkv/EtHA48AbgwIn5cyOMR0pMNgDdOQzEHRsn6mrUi4rsR8bWI2Fyz/27gnPxxVeHQrL63OqivWS3fF/X8S17vVtjXtXvLr6h668C8vrTOX4z1kq4gBUD7AN/pdeEG2BxJRwFPJgWB1wGXR8Sm/hZr4FXvt0vqHLsceAjYT9KciHi0d8UaeE+S9HpSz837gSsj4ro+l6mffpvXjxf2+d5qrF59VfnemuwleV2sg67dWw5wemuPvG40NcQvSAHO7jjAKdoR+EzNvlslvSYivtePAs0QDe+3iHhc0q3AXsAK0jhTljw/L1tIWgO8OiJ+1ZcS9YmkUeBV+WPxB8f3Vh1N6qtqVt9bkk4GFpLmh1wJ/BEpuHlfIVnX7i2/ouqt6qSfjSb3rO7fpgdlmSn+CTiIFOQsAJ4OfIr0TvtiSXv3r2gDz/dbOQ8BZwDPBJbm5XmkRqSrgO/MwtfH7wOeBnwjIr5Z2O97q75G9eV7KzmZ1BzjRFJwcwlwcET8byFN1+4tBziDpTpIodsLZBFxen7ffU9EPBQRP4s0RcdZwDxSK3zrjO+3goi4NyJOiYifRMSDebmc9FT1P4CnAK/tbyl7J09n8xZST8+jy56e17Pm3mpWX763kojYMdJgvDuSepytAK6R9Iclsmn73nKA01vVyHNJg+OLa9JZY9WGfAf0tRSDzfdbF0TE46SuvzBL7jdJJ5Dm6vs5sDpqRo7H99YkbdRXXbPx3gLI/2G9iBTgbQdcUDjctXvLAU5v3ZjXuzc4Xm1J3qiNjk24N69nw2PdTjW833Jbgd8lNYT8ZS8LNUNVH6EP/f0m6UTgY6SxWVbnnkG1fG9lbdZXM7Pm3qoVEbeRgsK9JG2fd3ft3nKA01uX5fXBdUa6XEQawOhh4KpeF2wG2jevh/4f0Cn4bl4fUufYAcB84IezsJdLJ/bJ66G+3yT9NWkwtZ+SfqzvbZDU9xal6quZWXFvNfGkvK72iu3aveUAp4cizVp+KamB7Ak1h08nRfAXRMTGHhdtIEnaS2mi1Nr9u5D+xwTQdJqCWe5LwH3AkZJWVndKmgv8bf74yX4UbBBJeo6k8Tr7DySNxApDfL9J+htSI9n/BA6KiPuaJJ/191aZ+prN95akPSXtWGf/iKQzSaP6/zAifp0Pde3e8mSbPVZnqobrgeeQRly9CdgvPFUDAJJOA95GevJ1K7Ae2BV4MWlUy28AL4uIx/pVxl6TdChwaP64I/AC0v/8vp/33RcRJ9ek/xJpyPMLSUOe/wmpK+aXgFcM8yB4Zeord9fdC1hDmtYB4BlMjMvxNxFR/Qd2qEh6NXA+6X/RH6V++4a1EXF+4ZxZe2+Vra9Zfm+dCHyANIbNLaTxf3Yg9SJbAdxNChB/XjinO/dWmeGWvXRt2OqdSd2f7wIeA24jNVDbtt9lG6Ql/wX4AqlXwoOkAbT+lzSfyavIAfpsWki9xqLJsrbOOfuTgsFfk16B/hfpf42Vfn+fQaov4Djg66SRxjeQhor/FWkunOf2+7v0uZ4CWON7q7P6muX31tNII/f/lPRk5nFSQPijXI91f/e6cW/5CY6ZmZkNHbfBMTMzs6HjAMfMzMyGjgMcMzMzGzoOcMzMzGzoOMAxMzOzoeMAx8zMzIaOAxwzMzMbOg5wzMzMbOg4wDEzM7Oh4wDHzGYcScslRV7O73d5Bpmkl+V6ekTS70zjdY7O13lQ0rLpuo5ZuxzgmPVB4cd5q7lS8o/3aXlZ1Yfi9dxs/M69kGdgPit/PDci/mcaL/d50oTBS4D3TuN1zNoy2u8CmNlWlgOnFj6v6U8xemo5s+8798KbSHX7CPC+6bxQRGyS9LfABcAxkj4YEddP5zXNmvETHDObcSJibUQoL8f0uzyDSNI84G354/kRcWcPLvt54DbSb8upLdKaTSsHOGZmw+lVwBPy9gW9uGBEbAI+lz8eLunJvbiuWT0OcMzMhtMb8/qWiLiyh9f9bF5XgON7eF2zSRzgmA0ISatyo+PLCrtPLTZIbtQwuZDHQkknSvqWpDslPSrpAUk/kvRuSU9odG6xDHk5Le/bQ9LZkq6X9Jt87JjCOYslvVLSpyVdk3vR/DZf9yeSPiRp125+5zK9qCQ9VdLfS/qZpHWSHpZ0m6R/kfSyZuc2qZMn5+91g6SN+Tv/UNKbJDVt2yipknscfU3S7bl308N5+yeSzpX0cknzW5WtyTWeDuydP36+RdolkjbVq/M2l+2K+eV2Nz/NH18pSZ1+D7OpcCNjsyEh6YXA+UBtF91xYGVeTpR0VET8W5t5vgo4B5jX4Pg4cC8wp87hpXn5A+DNkk6MiI+3c91ukXQ68E7S04SiJ+flCEnfAw6LiPvbzPMQ4AvANjWH9s3LoZJeEhGP1jl3e+AbwLPqZL1TXv4AeB3wMuAr7ZSpjkML25c1TJXsS+f/2b2pQb1dBvw+qYHz3kwEPGY94wDHbHD8jPSj9jTgjLzvi8CFrU6UdFhOWwE2AV8HvgPcDSwCVgN/mrcvkvT8iPhui2z3JwUHm4BPA1eQeuPskfOF9MM4B7gT+BZwHXAPsBnYGdgPeAnp35qPSbozIi7qxnduRdJ7mWhkuynn+V3gYeDpwLHADsDzgO9K2iciHm6R7e8DbwUEfAq4EniUFDy+AVgAPJ9Ub6fUOf8fmAhubiYFSjflMi0m1e0BwHPKfdutPD+vNwM/bpH2JtKfQa3nASfm7Y8D366T5u46+wCuKmy/AAc41g8R4cWLlx4vQFSXOsdWFY6f1kZeOwPrcvq7gWc1SPcs4MGc7nZgrMW1A7gL+L0m164AhwBqkuYZOZ8AbgFGuvCdlxfSn1/n+L6kH/cANgAH1EmzLfCjQj4faHCt2jq5DditTrpnA7/NaR4A5tQcX0YKtCJfd0GT77cLsEuH91YF2Jiv87Mp3KN/W/jOzy157i6Fc/9fN/7OePFSdnEbHLOZ762k//0DHBERP6qXKO8/KX/cCTiijbxfHxE/b3QwIjZFxCUR0bBdUERcB7wjf1xBeqoz3apPWQDeGhGX1ynXA8DhwEN51xsl1b52queoiPhFnfyuJj19gvRq7tk1SVYw8Sro8xGxsdEFIuK2iLitjbLUswKott+5scM8IAWmVdeVOTGXvfo07BnN0ppNFwc4ZjNYbsD5yvzx6oj4fotTvgg8nrcPbpH2NuBrUyhe0Q8L21N9/dKUpDnAi/LH+0mv1+rKP8RfyB8X0LpOrmlRx8XXfr9Xc+yhwvZeLa4zFbsUth+YQj7VRsq/ioh1HZz/67ze2Q2NrR/cBsdsZtuL9KoF4AFJhzZLnG0gNZB9aot0P2j2ZKZI0nLg1aTXOXvm/Oc2SL5TO3lOwd5MNHpeExGPtUh/KXBc3n4O8C9N0l7V5BhAcSqEpTXH/pvUVulJwHH5R/8fSIHp5hb5lrFtYbujACc/yaqOYXNth+W4n/Rdx0nB44YO8zHriAMcs5lteWH7kLy0q/YHuFZb8xZJOpE0DUC9nlT1LG6dZEqeWNi+qY30xTRPbJgqua/F8WLPqUkBXqSpDF4PfJn0o39sXh6UdCXwA+CbEfGfbZS5meKfw/oO8+j49VTBbwrb83CAYz3mAMdsZlsyhXPHWxxv1aMISa8EPlzY9X3ge8Ba0o9r9enJMlKvI9i6y3a3LSpsN2znUlD84V3UMFUypSctEfF1Sc8GTgNeDIyRnna9MC9nSvoZqd3QJR1ephhkdRpM7l3Y7jTAKd6bLe8ls25zgGM2sxV/nE+LiNN7fP135/XjwJ9ExMX1EkmazjYntYpPLRa0kX5hg3OnRURcC7xM0iJSV/z9SF3D9yMFPE8DviHp6Ij4XOOcGiq+ltq2YarmuhHgVK/9GO0FmmZd5UbGZjNb8TVSL4MIJK0g9dgB+Eqj4CbbpcmxbrursL1bG+mLaXoxISUAEbE+90A7JSJWkV6PVZ+GCThLUidPu9YWtjsNcJ6e148AW/UYbLdCiQAABAFJREFUa1P12r9qty2XWTc5wDEbPMXXIK16n1zDRFuHgyW188SiW3YobN/SIu0LWhwv851buZaJ1zSrJI21SF/sOXX1FK/dsYi4PyJOYmJgvmW0F6DVupWJJyZ7dFic3fP6pkgTaJaSG51X2yB1+gTIbEoc4JgNnuJrp6YBS0yevXkJE+PN9EKx23PduaYAJO0EvKZFXm1/51YiTZHw7/nj9sAxTcq2M/Bn+eNGUo+qfltb2C7djCDfE9WGyntKKtUOJ0+/UR0PqK2G5nUUhwL4jw7zMJsSBzhmg+fWwvYftpH+PaQRigHeLulkSQ3/bkt6gqR3SZrqAGzXM/Gk4KW58WzttXYAvkrrxrtlv3MrH2DiqdCHJO1fp2xLgS8xEVB9MiIerE3XLZJeIOkvJDVsGC7pKUxMs7CB1k/GGvlWXo+QppEoq/pKaWHTVI0VA5xvdpiH2ZS4kbHZgImIX0u6hjTp4mpJ55DmlVpfSHNJYfsOSUcC/0bqGfUB4HhJXyYFIQ+RetPsBuwDPJfUk2nNFMv5mKRPkUZHHgMul3QeaRqC35ICldeQngZcALyqW9+5jbJdJen9wNtJwdX3JH2Bibmonga8lonXbNdRf+6obnoicDbwd5IuIz3Z+CXpz2d70lQar2Ai4Do7Ws+N1chFTMzttYrJAxA2lf9c1wK/C/yRpLNJAzU+BlwcdSYRrWN1Xt+aG1Wb9V6/54rw4mU2LjSZiyoffyGpZ1LUWxqcsw/pf/x1z6lZ1gNPr5PHqkKa09r4HnNJP57NrnUOqTFyw7mjyn5nWsxFVUj37mZ55mUNsF2TPNquk2ZpSQFeO382m0mB0FZzdpW8x67J+d3cwbl/WadcG9spE2kAyeo5Z/T775qX2bv4FZXZAIrUI2l/4POk1zct/ycfEVeRGpUeRRqN91bSa47HSV2Hf0waOfdPgR0j4r+6UM5HSI1030SaWXs9qYHvbbkML4iIN9DG+DGdfOc28jyFNGjdR4GfF8p3B2nAvcMiYlVE3D/Va7XhM6Tu1yeRXtvdTAoaNpEmS/0p8DHgmRFxYkx9dONP5PWukkrN/xURHybNjv4TJtpa/VebZToqrzeR7jezvlCEe++ZmQ0bSXNJgeYy4NyIeH0PrlkhBW7LgS9GxJHTfU2zRvwEx8xsCOWna+/LH18l6Uk9uOyfkYKbzUCvB500m8QBjpnZ8Pok6XXfXFKD62mTn968K388PyKun87rmbXiV1RmZkMszzB/Eant0a4R0enYNq2ucxSpndE6YPeIuHc6rmPWLgc4ZmZmNnT8isrMzMyGjgMcMzMzGzoOcMzMzGzoOMAxMzOzoeMAx8zMzIaOAxwzMzMbOg5wzMzMbOj8f0ybJcs/Ym2NAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter_ml():\n",
    "    theta=np.zeros((p))\n",
    "    corrs1=np.zeros((itnum))\n",
    "    fits1=np.zeros((itnum))\n",
    "    corrs2=np.zeros((itnum))\n",
    "    fits2=np.zeros((itnum))\n",
    "\n",
    "    for i in range(itnum):\n",
    "        corrs1[i]=corr(beta1,theta)\n",
    "        corrs2[i]=corr(beta2,theta)\n",
    "        fits1[i]=nl.norm(y1-X1.dot(theta))**2/nl.norm(y1)**2\n",
    "        fits2[i]=nl.norm(y2-X2.dot(theta))**2/nl.norm(y2)**2\n",
    "        \n",
    "        theta1=theta+alp*X1.T.dot(y1-X1.dot(theta))\n",
    "        theta2=theta+alp*X2.T.dot(y2-X2.dot(theta))\n",
    "        #theta1=hard_thresh(theta1,s)      \n",
    "        #theta2=hard_thresh(theta2,s)      \n",
    "        \n",
    "        theta+=bet*(X1.T.dot(y1-X1.dot(theta1))+X2.T.dot(y2-X2.dot(theta2)))\n",
    "        theta=hard_thresh(theta,s)      \n",
    "    \n",
    "    return corrs1,fits1,corrs2,fits2,theta\n",
    "\n",
    "def oneiter_f1(theta):\n",
    "    #theta=np.zeros((p))\n",
    "    #theta=theta_ml\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta1,theta)\n",
    "        fits[i]=nl.norm(y1-X1.dot(theta))**2/nl.norm(y1)**2\n",
    "        theta+=mu*X1.T.dot(y1-X1.dot(theta))\n",
    "        theta=hard_thresh(theta,s)\n",
    "    return corrs,fits\n",
    "\n",
    "def oneiter_f2(theta):\n",
    "    #theta=np.zeros((p))\n",
    "    #theta=theta_ml\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta2,theta)\n",
    "        fits[i]=nl.norm(y2-X2.dot(theta))**2/nl.norm(y2)**2\n",
    "        theta+=mu*X2.T.dot(y2-X2.dot(theta))\n",
    "        theta=hard_thresh(theta,s)\n",
    "    return corrs,fits\n",
    "\n",
    "trial=40\n",
    "itnum=30\n",
    "alp=0.0003\n",
    "bet=0.0003\n",
    "mu=0.0001\n",
    "\n",
    "beta1=np.random.randn(p)\n",
    "beta1[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "beta2=np.random.randn(p)\n",
    "indx=np.where(beta1==0)\n",
    "beta2[indx]=0\n",
    "beta2=beta1\n",
    "X1=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "X2=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "y1=act(X1.dot(beta1),typ)\n",
    "y2=act(X2.dot(beta2),typ)\n",
    "\n",
    "for typ in range(1):\n",
    "    for dst in range(1):\n",
    "        n0=500\n",
    "        n=n0\n",
    "        p=800\n",
    "        s=20\n",
    "\n",
    "        corrs1=np.zeros((trial,itnum))\n",
    "        fits1=np.zeros((trial,itnum))\n",
    "        corrs2=np.zeros((trial,itnum))\n",
    "        fits2=np.zeros((trial,itnum))\n",
    "        \n",
    "        theta_ml_samples=np.zeros((trial,p))\n",
    "        for i in range(trial):\n",
    "            _,_,_,_,t_ml=oneiter_ml()\n",
    "            theta_ml_samples[i]=t_ml\n",
    "        \n",
    "        theta_ml=np.mean(theta_ml_samples,0)\n",
    "        theta=np.zeros((p))\n",
    "        for i in range(trial):\n",
    "            c1,f1=oneiter_f1(theta)\n",
    "            c2,f2=oneiter_f2(theta)\n",
    "            corrs1[i]=c1\n",
    "            fits1[i]=f1\n",
    "            corrs2[i]=c2\n",
    "            fits2[i]=f2\n",
    "        \n",
    "        strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        plot_all()\n",
    "        corrs1=np.zeros((trial,itnum))\n",
    "        fits1=np.zeros((trial,itnum))\n",
    "        corrs2=np.zeros((trial,itnum))\n",
    "        fits2=np.zeros((trial,itnum))\n",
    "        theta=np.zeros((p))\n",
    "        for i in range(trial):\n",
    "            c1,f1=oneiter_f1(theta)\n",
    "            c2,f2=oneiter_f2(theta)\n",
    "            corrs1[i]=c1\n",
    "            fits1[i]=f1\n",
    "            corrs2[i]=c2\n",
    "            fits2[i]=f2\n",
    "        strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        plot_all()\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.05383247948365141\n",
      "-0.005084780072426818\n"
     ]
    }
   ],
   "source": [
    "n=10000\n",
    "expo=np.random.exponential(5,[n,1])-5\n",
    "gaus=np.random.randn((n))\n",
    "print(np.mean(expo))\n",
    "print(np.mean(gaus))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"\\n    fig=plt.figure(figsize=(8,6)) \\n    plt.plot(range(itnum),np.mean(tests,0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(tests,0)-np.std(tests,0),np.mean(tests,0)+np.std(tests,0),alpha=0.5)\\n    plt.plot(range(itnum),np.mean(baset,0),'--',linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(baset,0)-np.std(baset,0),np.mean(baset,0)+np.std(baset,0),alpha=0.3)\\n    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\\n    plt.ylabel('Normalized Test Loss',fontsize=25)\\n    plt.legend(['PGD','Ground Truth'],fontsize=25)\\n    plt.grid(True)\\n    plt.ylim([0,1])\\n    plt.xticks(fontsize=20)\\n    plt.yticks(fontsize=20)\\n    plt.tight_layout()\\n    plt.show(True)\\n    fig_name='error_tests'+strng+'.pdf'\\n    fig.savefig(fig_name, format='pdf', dpi=1000)\\n    \\n    fig=plt.figure(figsize=(8,6)) \\n    plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\\n    plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\\n    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\\n    plt.ylabel('Ground Truth Corr',fontsize=30)\\n    plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\\n    #plt.title('Correlation',fontsize=30)\\n    plt.grid(True)\\n    plt.ylim([0,1])\\n    plt.xticks(fontsize=20)\\n    plt.yticks(fontsize=20)\\n    plt.tight_layout()\\n    plt.show(True)\\n    fig_name='corr'+strng+'.pdf'\\n    fig.savefig(fig_name, format='pdf', dpi=1000)\\n\""
      ]
     },
     "execution_count": 47,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def plot_all():\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(fits1,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits1,0)-np.std(fits1,0),np.mean(fits1,0)+np.std(fits1,0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(fits2,0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits2,0)-np.std(fits2,0),np.mean(fits2,0)+np.std(fits2,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Training Loss',fontsize=25)\n",
    "    plt.legend(['fit 1','fit 2'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_fits'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "'''\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(tests,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(tests,0)-np.std(tests,0),np.mean(tests,0)+np.std(tests,0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(baset,0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(baset,0)-np.std(baset,0),np.mean(baset,0)+np.std(baset,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Test Loss',fontsize=25)\n",
    "    plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_tests'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "    \n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\n",
    "    plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Ground Truth Corr',fontsize=30)\n",
    "    plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\n",
    "    #plt.title('Correlation',fontsize=30)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='corr'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "'''"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/.ipynb_checkpoints/activation_pgd_loop-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y mean is:\n",
      "0.0278\n",
      "w mean is:\n",
      "0.014500220161813718\n",
      "last element is:\n",
      "0.014658024950080294\n",
      "gamma is:\n",
      "0.17918750199462244\n",
      "difference:\n",
      "0.0036514408947010413\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y mean is:\n",
      "1.773529428730047\n",
      "w mean is:\n",
      "1.7021428535516168\n",
      "last element is:\n",
      "1.6721520128190686\n",
      "gamma is:\n",
      "0.524172805070531\n",
      "difference:\n",
      "0.015891357883273338\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0#/np.sqrt(n)\n",
    "    co=np.ones((n,1))#/np.sqrt(n)\n",
    "    X_til=np.concatenate((X,co),axis=1)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    #y=y-np.mean(y)\n",
    "    XT=XT0#/np.sqrt(n)\n",
    "    XT_til=np.concatenate((XT,co),axis=1)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    #yt=yt-np.mean(yt)\n",
    "    theta=np.zeros((p+1))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta[0:p])\n",
    "        fits[i]=nl.norm(y-X_til.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT_til.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X_til.T.dot(y-X_til.dot(theta))\n",
    "        theta_proj=hard_thresh(theta[0:p],s)\n",
    "        theta[0:p]=theta_proj        \n",
    "        #yp=y-np.mean(y)\n",
    "        #ytp=yt-np.mean(yt)\n",
    "        #base[i]=nl.norm(yp-X.dot(beta)*(yp.T.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(yp)**2\n",
    "        #baset[i]=nl.norm(ytp-XT.dot(beta)*(ytp.T.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(ytp)**2\n",
    "    #yp=y-np.mean(y)\n",
    "    #ytp=yt-np.mean(yt)\n",
    "    GT_m=np.zeros((p+1))\n",
    "    GT_m[0:p]=beta\n",
    "    gamma_p=y.T.dot(X.dot(beta))/nl.norm(X.dot(beta))**2\n",
    "    GT_m[p]=theta[p]/gamma_p\n",
    "    for k in range(1000):\n",
    "        gamma=y.T.dot(X_til.dot(GT_m))/nl.norm(X_til.dot(GT_m))**2\n",
    "        GT_m[p]=theta[p]/gamma\n",
    "    gammaT=yt.T.dot(XT_til.dot(GT_m))/nl.norm(XT_til.dot(GT_m))**2\n",
    "    base=nl.norm(y-X_til.dot(GT_m)*gamma)**2/nl.norm(y)**2*np.ones((itnum))\n",
    "    baset=nl.norm(yt-XT_til.dot(GT_m)*gammaT)**2/nl.norm(yt)**2*np.ones((itnum))\n",
    "    return corrs,fits,tests,base,baset,np.mean(y),theta[p],np.mean(y-X.dot(theta[0:p])),gamma,gammaT\n",
    "\n",
    "trial=20\n",
    "itnum=30\n",
    "mu=0.0003\n",
    "for typ in range(2):\n",
    "    for dst in range(2):\n",
    "        n0=500\n",
    "        n=n0\n",
    "        p=800\n",
    "        s=20\n",
    "\n",
    "        corrs=np.zeros((trial,itnum))\n",
    "        fits=np.zeros((trial,itnum))\n",
    "        base=np.zeros((trial,itnum))\n",
    "        tests=np.zeros((trial,itnum))\n",
    "        baset=np.zeros((trial,itnum))\n",
    "        y_mean=np.zeros((trial))\n",
    "        w_mean=np.zeros((trial))\n",
    "        gamma=np.zeros((trial))\n",
    "        gammaT=np.zeros((trial))\n",
    "        theta_last=np.zeros((trial))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt,ym,tl,wm,g,gT=oneiter()\n",
    "            corrs[i]=c\n",
    "            fits[i]=f\n",
    "            tests[i]=t\n",
    "            base[i]=b\n",
    "            baset[i]=bt\n",
    "            y_mean[i]=ym\n",
    "            w_mean[i]=wm\n",
    "            theta_last[i]=tl\n",
    "            gamma[i]=g\n",
    "            gammaT[i]=gT\n",
    "\n",
    "        C2=0.5\n",
    "        n=int(n0*C2)\n",
    "\n",
    "        corrs2=np.zeros((trial,itnum))\n",
    "        fits2=np.zeros((trial,itnum))\n",
    "        base2=np.zeros((trial,itnum))\n",
    "        tests2=np.zeros((trial,itnum))\n",
    "        baset2=np.zeros((trial,itnum))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt,_,_,_,_,_=oneiter()\n",
    "            corrs2[i]=c\n",
    "            fits2[i]=f\n",
    "            tests2[i]=t\n",
    "            base2[i]=b\n",
    "            baset2[i]=bt\n",
    "        \n",
    "        strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        if (dst==1):\n",
    "            print('y mean is:')        \n",
    "            print(np.mean(y_mean))\n",
    "            print('w mean is:')        \n",
    "            print(np.mean(w_mean))\n",
    "            print('last element is:')\n",
    "            print(np.mean(theta_last))\n",
    "            print('gamma is:')        \n",
    "            print(np.mean(gamma))\n",
    "\n",
    "            pgd_plt=np.mean(fits,0)\n",
    "            gt_plt=np.mean(base,0)\n",
    "            print('difference:')\n",
    "            print(gt_plt[-1]-pgd_plt[-1])\n",
    "            plot_all()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.488695134839986e-05\n",
      "-0.012250300967332088\n"
     ]
    }
   ],
   "source": [
    "n=10000\n",
    "expo=np.random.exponential(5,[n,1])-5\n",
    "gaus=np.random.randn((n))\n",
    "print(np.mean(expo))\n",
    "print(np.mean(gaus))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"    \\n    fig=plt.figure(figsize=(8,6)) \\n    plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\\n    plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\\n    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\\n    plt.ylabel('Ground Truth Corr',fontsize=30)\\n    plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\\n    #plt.title('Correlation',fontsize=30)\\n    plt.grid(True)\\n    plt.ylim([0,1])\\n    plt.xticks(fontsize=20)\\n    plt.yticks(fontsize=20)\\n    plt.tight_layout()\\n    plt.show(True)\\n    fig_name='corr'+strng+'.pdf'\\n    fig.savefig(fig_name, format='pdf', dpi=1000)\\n\""
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def plot_all():\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(fits,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits,0)-np.std(fits,0),np.mean(fits,0)+np.std(fits,0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(base,0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(base,0)-np.std(base,0),np.mean(base,0)+np.std(base,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Training Loss',fontsize=25)\n",
    "    plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_fits'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(tests,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(tests,0)-np.std(tests,0),np.mean(tests,0)+np.std(tests,0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(baset,0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(baset,0)-np.std(baset,0),np.mean(baset,0)+np.std(baset,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Test Loss',fontsize=25)\n",
    "    plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_tests'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "'''    \n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\n",
    "    plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Ground Truth Corr',fontsize=30)\n",
    "    plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\n",
    "    #plt.title('Correlation',fontsize=30)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='corr'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "'''"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/.ipynb_checkpoints/activation_pgd_loop-comp-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAGoCAYAAABL+58oAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzs3Xl4VNX5wPHvyWQjy4QkQFhlh7AvsglVARVBK1KRSkUQaOsCFq36s4hQolDFLtpaSqutGwFXEESsFJVFBQRBMBI2WRIkQMKWlew5vz/uzJCZuZNkkpkkhPfzPPeZzLnn3vvmKpkz577nHKW1RgghhBCiIQmo6wCEEEIIIXxNGjhCCCGEaHCkgSOEEEKIBkcaOEIIIYRocKSBI4QQQogGRxo4QgghhGhwpIEjhBBCiAan3jZwlFJ3KqX+rpT6UimVrZTSSqll1TxXa6XUa0qpk0qpQqVUilLqr0qpaF/HLYQQQoi6F1jXAVRgLtAHyAVOAPHVOYlSqiOwFWgGfAgcAAYBDwOjlVLDtNbnfBKxEEIIIeqFetuDA/wW6AJYgQdrcJ4lGI2bWVrrcVrr2VrrkcCLQFfgDzWOVAghhBD1iroclmpQSg0HNgLLtdb3eHFcB+AIkAJ01FqXldsXCZwCFNBMa53ny5iFEEIIUXfqcw+OL4y0va4v37gB0FrnAFuAMGBIbQcmhBBCCP9p6A2crrbXQx72/2B77VILsQghhBCiltTnJGNfiLK9ZnnYby9vbLZTKXUfcB9Ao0aNrm7Tpo1PgiotyKZxcYZTWYEKpTiitU/O31CVlZURENDQ2+S+I/er6uReeUfuV9XJvaq6iu7VoUOHzmqtm3pzvobewKmMsr2aJiJprV8BXgEYMGCA3rlzp08umpycRI/3r3UqK8FC4JxvITjcJ9doiDZt2sTw4cPrOozLhtyvqpN75R25X1Un96rqKrpXSqlUb8/X0JuV9h6aKA/7rS71akXbjt1I07FOZYGUUnhse22GIYQQQjRYDb2Bc9D26inHprPt1VOOjl9EhAax19LDrTzrwKbaDEMIIYRosBp6A2ej7XWUUsrpd7UNEx8G5ANf13ZgaY2vditTx7fWdhhCCCFEg9QgGjhKqSClVLxt1mIHrfURYD3QDpjpctjTQDiwtC7mwClsOditLPr8d1BSWNuhCCGEEA1OvU0yVkqNA8bZ3ja3vV6jlHrD9vNZrfXjtp9bAfuBVIzGTHkzMJZqeEkpdYOt3mBgBMajqaf8EX9lYtv24Mz3VpqqbEdZoC6CtG+h7TV1EZIQQgjRYNTnHpy+wL227WZbWYdyZXdW5SS2XpwBwBsYDZvHgI7AS8A1dbUOVZfmVnaUmSyvlfpV7QcjhBBCNDD1toGjtU7QWqsKtnbl6qa4lrmc60et9TStdQutdbDWuq3W+mGt9fna+n1cdWoWwfaybm7lpce21EE0QgghRMNSbxs4DV1ESCAp4X3dd/y4HUpLaj8gIYQQogGRBk4dsjTvTpYOcy4ruQinv6ujiIQQQoiGQRo4dahTnIc8nBR5TCWEEELURL0dRXUl6BwXyfaybtxk+dZ5R+pWGDarboISohZorcnJySE7O5uLFy9SWlpap/FERUWxf//+Oo3hciL3q+rkXhksFgthYWFYrVYiIyNRSlV+UA1JA6cOdYmLZJlZD87xrVBWBrJAm2iAtNZkZGSQl5dHTEwMzZs3x2Kx1MofPE9ycnKIjIyss+tfbuR+VZ3cK+PffGlpKbm5uZw9e5b8/HyaNWvm93/z8glahzo1iyBZtyNPhzjvKMiCjOS6CUoIP8vJySEvL4+2bdvSuHFjAgMD67RxI4TwL6UUgYGBNG7cmLZt25KXl0dOTo7fr+vTBo5SqqNS6tdKqelKqat8ee6GKCIkkMahgewqM1kqK1WWbRANU3Z2NjExMVgslroORQhRyywWCzExMWRnZ1deuYa8auAopa5VSq1RSs032fcAxizB/wL+DRxSSk33TZgNV6uIAL42mQ+HVEk0Fg3TxYsXiYiIqOswhBB1JCIigosXL/r9Ot724PwcuBU4U75QKdUe+BtGTo8GSoFg4F9KqZ4+iLPBahkR4GFG462gde0HJISflZaWSu+NEFcwi8VSKwMLvG3g/MT2+rFL+a+BIIxVuZsB0cBajAaP6yKXopxWEYok3ZFCHeS8I+8MnP2hboISws8k50aIK1dt/fv3toETB5QBP7qUj8HouZmvtT5vW537/2z7htcowgauVUQARQSxW3dy3ymPqYQQQohq8baBEwtkaa3L7AVKqXCgF5APbLSXa60PAgWAJBtXoGWE8Z/AbF0qSTQWQgghqsfbBk4hEOVSNsR2nh1aa9dFlC4C0hddgdBARavGjdhumoezRfJwhBBCiGrwtoFzFAhQSv2kXNnPMB5POT1PUUoFYTSG0msU4RWgc1wEu8s6UaxdEi+z0yAztW6CEkIIIS5j3jZwPsHokXlFKXWrUupXwC9t+1a51O0DWHDP1xEuusRFkk8o3+v27jvlMZUQQgjhNW8bOH/B6JGJB9YALwMhwBqttcuCStyGSc+OcNe5mTEniHkejtw+IYQQwlteNXC01meBocB7wAlgL/Ac8Ivy9ZRSgRg9O4pyicfCXOc4Y50S0zwcWVlcCCFMzZ07F6UUf/zjH932tWvXDqWU07Z69eo6iNK3HnnkEbffa+rUqW71Ro8ejVKKDRs21H6Q9YTXSzVorY9prSdqrdtqrftorZ/SWhe41CkBugKRWuv1vgq2obL34Owq60qZdsnJvnAMsk/WQVRCiPouISHB7cNOKUVoaCitW7dm7NixvPfee+hKBiuUlZWxatUqpk+fTvfu3YmNjSUoKIjo6Gh69uzJ5MmTWb58ucfp9c3iCAgIwGq10rp1a4YOHcrMmTNZsWIFRUVFPvndT5w4wQsvvEDTpk2ZOdPzdGtWq5W4uDji4uIIDQ11lGdnZ9O2bVunmFu1asX58+dNz6O1ZuTIkU71g4KC2LlzZ5VjLikpYdOmTfzpT3/i5z//Oe3bt69SY6Uqv4+rhIQEAB5//HHKyso81mvI/LbYptY6zzYfjqhEeEggrRo3Iocw9um27hUkD0cIUQn7h15cXBxKKdLS0vjoo4+46667uPXWWyksLDQ9bvv27XTv3p077riD119/nf3795OVlYXVaiU/P5/k5GSWLVvGPffcQ5s2bXjxxRerFId9teiTJ0+ybds2lixZwoQJE2jZsiX//Oc/K210Veapp54iPz+fJ554gvDwcI/1/va3v3H69GlOnz7N6NGjHeVWq5U33njDadK5kydPMmPGDNPzvPTSS2zc6PxAYt68eQwYMKDKMZ84cYIRI0bwxBNP8P7775OSklLlY+2eeeYZx+9z1113eaw3ZMgQbr75Znbv3s2yZcu8vk5D4OvFNq1KqZuUUiOVUo18ee6GrktcRXk40sARQlTM/qF3+vRp8vLy2Lt3LzfddBMAn3zyCXPnznU7ZvXq1Vx33XUcPHiQ2NhYFixYwN69eykuLubcuXMUFBSQnp7OihUruP3228nNzeXdd9+tchxZWVkUFxeTlJTEX/7yF9q3b8+5c+eYMWMG99xzT7UbOWlpaSxfvpzg4GCmT6/+kocjRozg4Ycfdip79913efvtt53KDh48yJNPPulUNnDgQObMmVPta9eGBx54AMD0Ed6VwNvFNvsopV5SSrn1ByqlbgeOA+uAT4EflVKjXesJc/Y8HPN1qSQPRwhRdQEBAfTo0YM1a9bQqZMxS/rLL79MScmlqcoOHDjA5MmTKSoqonfv3iQlJTF37lx69Ojh1KvRrFkzxo8fz+rVq0lKSuKaa67xKhaLxUKvXr149NFH2bt3LxMnTgTgrbfeYtGiRdX6/f79739TWlrKLbfcQkxMTLXOYffcc8/RvXt3p7KZM2eSlpYGGI+VpkyZQn5+vmN/o0aNSExMJDAw0OvrNW3alNGjRzNv3jzWrFlDy5YtaxR/Rez3Jzk5mS1brrzPEW97cCZhrC0VVr5QKdUMWAZYMRKLFRADrFBKmTxzEa7seTjflHV133nmAOSdreWIhBCXu9DQUCZMmABATk4OBw4ccOybO3cuubm5hIeHs2rVqip90Pbo0aPSR1QVCQsL480336Rfv34ALFq0yGPOiydaa1599VUA7r777mrHYhcaGkpiYiJBQZfWA7xw4QLTp09Ha81zzz3Hjh07nI55/vnn6drV5G91Jdq2bUtGRgaffPIJzzzzDLfddpvTdX0tODiY8ePHA/DKK6/47Tr1lbcNnOG2V9dU9F8D4cABoB/QDWPhzUbAb2oQ3xWji60H5zxWDpW1cq9wfFstRySEaAhat27t+NmeJHzq1Ck++OADACZPnkyHDh1qLZ7g4GDHo53s7GyvRzbt3buXEydOAHDttdf6JKb+/fszb948p7L169fz0EMPsWDBAqfyG2+8kYceeqha16mLRWavu+46ANatW1fr165r3jZwWmLMbXPMpdw+580crfV3tnWoHsLoybmpxlFeATrZenBA8nCEEL5TPpHV/jhn48aNjvyXsWPH1npMo0ePxmIxZm7fvHmzV8d+8cUXALRp04bmzZv7LKY5c+YwaNAgp7IlS5ZQXFzseN+4cWNef/31OmmoVNfgwYMByMjIcOrBuxJ4+wAxFsgsv+aUUioE6A8UYeTfAKC1/lYpVQyYTM8rXNlHUqVl5rOjLJ7JfOZcIeWruglMiFrWbvbHdR2C36QsurVWr5ednc3y5csBo3HTpUsXAPbt2+eo07dv31qNCSAiIoIOHTrwww8/cOTIEa+O3b59OwB9+vTxaUwWi4XExET69evHxYsXTessXrzYqUfsctC5c2ciIiLIzc1l27ZtxMeb5Hk2UN724JQCkS5lAzAaSt+6zocDZAPB1YztimMfSWWaaHz6eyjIquWIhBCXo8zMTD7//HNGjhzJyZPGPFoPP/wwAQHGn/xz58456npK0j18+DDNmzc33eyNjJqwX9fbHBz779O0adMax+CqS5cuLFy40HTf2LFjmTRpks+vWRtiY2OBS/fuSuFtD85xoKtSqq/Weo+tzHRJBqVUAMZim6drHOUVoktcJBsPniGdGFLK4mgXUH6dUg3Ht0OXUXUWnxCi/qrosck999zDU0895dX5SkpKSE83XyvZF5P1VXeI+JkzZwDPDbOa8jTaKCkpiZycHCIjXb/j138xMTGkpqY67t2VwtsenM8x8mpeUkr1UErdCNxv27fWpW4PjAZUWs1CvHJUnocjj6mEEObKT/R31VVX0b9/f375y1+yYcMGEhMTHTkvcOkbPXjuQYmPj0dr7diOHXNNvayZCxcuuMVSFQUFxoOCkJAQn8YDkJiYyMqVK033paSk8Mgjj/j8mrWhUSNjWjr7vbtSeNuD82dgCjAMSLKVKWCL1voLl7q3YPTsfF2jCK8g9pFUYDymuotNzhUk0VgI4cHp01XvLC8/78uePXto0aKFP0LyKDc3l6NHjwLQsWNHr461N4jsDSRfOXHiBLNmzXIqCwwMdJo76LXXXuP222+vk8TsmrA3Yr1tTF7uvGrgaK1TlVKjgL8BA4Ec4GPgYZPq05DFNr3i1IOjTfJwTu6GojwI9jwtuRCXu9pOxAUu20cP1TVixAiUUmitWbNmDWPGjKnV669bt47S0lIAhg8f7tWx9twbb3N3KqK1Ztq0aWRmZjrKgoKC+PTTT5k6darTSLT77ruPoUOH0qRJE59d39/s98ofeUv1WXUW29yutR4CBGmtG2utJ9lWGXewrSY+HuhFuZFVomLhIYG0jja6Ek/oppzULs+Yy0rgxDd1EJkQoiFp0aIFd9xxB2A8lvH146eKFBUV8eyzzwIQFRXFuHHjvDre3vtk7wHyhcWLF/PZZ84jV3//+99z/fXXs3TpUkdyNkB6ejr333+/6ynqrZycHM6eNT6iu3UzSX1owKq9FpXW2uPypFrrEq11sm3zzdKxV4jOjl4cZZ6Hk3LlTbcthPC9hQsXEh4eTl5eHuPGjauVETb5+flMnTqV3bt3A/Dkk0/SuHFjr85hn7juu+++87iAqDcOHTrE7NmzncoGDx7sWHvq2muv5dFHH3Xa/8EHH7B06dJqXS8lJcVpK/8IDIzHd+X3e/Po0czOnTspKysjMDCQYcOG1ehclxufLLaplGqklPK8bruoMtc8HDeShyOE8IH4+HiWLVtGcHAwSUlJ9O7dm4ULF5KcnOw0wik7O5t169bxm99Ub1L6srIy9u7dywsvvECPHj0cC1lOnjyZJ554wuvzDRs2jMDAQIqKitizZ0/lB1SgtLSUKVOmOM17ExYWxtKlS52SshcuXEivXr2cjp01axbHjx/3+prt27d32uxrXtmtXLnSab997a7qsg/p79+/PxEREZXUbliq1cBRSgUrpe5TSm1USuUAuUCeUipHKbVBKfUrpZTMf1MNnStr4Jz4Bkpq/q1FCCHGjRvH5s2b6dq1K+fOnWPevHn07NmToKAgmjRpQlRUFFFRUYwZM4a1a9cSGRnJggULGDhwoMdzlp8vJzo6mqCgIHr16sVjjz3GsWPHaNKkCf/6179YunRptWYEtlqt3Hqrkae1Zs2aav/uAM8++6zbnD7PP/+8Y0JEu5CQEBITEwkOvvSxlpWVxbRp06o93L222O+RL9btutx43cBRSrUHdgL/BK7HWIPKvsBmOMZ6VS8D3yil2vkozitG53KJxkd0S85oq3OF0kJI+7aWoxJCNFRDhgxh3759rFy5kqlTpxIfH4/VaiUrK4uAgAC6devGpEmTePPNNzl16hRz584lNNRzh316ejrp6elkZGRQUlJC8+bNGTJkCA8++CArVqwgLS2txjks9uPfeuutajcwdu/ebbrO1MyZM03r9+nTh6efftqpbMOGDbz00kvVun5tOHbsGNu2baNRo0ZMmTKlrsOpdV6NolJKhQHrgY4YQ8D/C3wKnLBVaQ3cCIzBSDBeb5sU0Hzea+Gm/EgqUOwoi+dWi/NKtqR+BW2vqdW4hBD1T0JCAgkJCTU+T0BAAHfccYcj8biu4qiqm2++mY4dO3LkyBG+/PJLR16ON/r16+f1hIWzZ892y9fxVm32+CQmJgIwceJEoqOja+269YW3PTizMBo3Z4BrtdY/1Vr/TWu90rb9TWt9G/ATW52OGItuiioqP5IKYIcsvCmEEE4CAgIcvS+LFi2q42jqp7y8PP7+978TEhLC/Pnz6zqcOuFtA+cOjJ6b+7XWHj9ltdZfAw9gPLa6s/rhXZkqTTQ+vh1KS9zLhRDiCjFx4kQGDRrEJ598UuHaWNOmTUMphVKK1atX12KE/vHII484fp8333zTY73Fixdz9uxZZs2aRdu2bWsxwvrD25mMuwCFQFUyuz601e1SWUXhrHOzCDYcyADgoG5Dlg4jSpV7ylecB6e/g1ZX11GEQghRt5RSvPzyy6xevdoxz0t5TZs2dVuaoKLcocuF1WolLi7OqSwqKsqtXnh4OAkJCZft8hK+4G0DJwQoqGgOHDutdZlSqsB2jPBC+ZFUZQSwoyyemywuicUpW6SBI4S4ovXt25e+ffua7vvmm4Y5KeozzzzDM888U2m9hx6S7BBvH1GlAValVOfKKiqlumKsJn6qOoFdybrEOc9VIPPhCCGEEN7xtoGzESOv5h9KqSBPlWz7FmPk63xe/fCuTB2bVqGBc3wrlFXakSaEEEJckbxt4PwZKAFuAHYope5SSjlWHFNKNVVKTQS+sdUpAf7iq2CvFK4jqfbq9uRplyd9BVmQkVzLkQkhhBCXB68aOFrrg8B9QBnQB3gLSFdKFdjybU4Dy4HeQClwn+0Y4aXyI6lKsbCrzCRXWx5TCSGEEKaqs5r4GxizFW/h0gzGwbbN/v5L4HqttecxbKJCnV3ycEwX3kyVhTeFEEIIM96OogJAa70FuFYp1QIYADSz7coAdmqtJbG4hjo3i3R67zHRWGuoxnouQgghRENWrQaOna0h85Gn/UqpAFs9yYb1kutIqu90RwoJIoTiS4V5Z+DsD9BUphoSQgghyqvWauJVoZSKxUgy9m6xDwG4rkkFRQSxu6yTe0V5TCWEEEK48VsDpxx5flINYcGBtIlp5FS2XebDEUIIIaqkNho4opqqloezxcjDEUIIIYSDNHDqMdeRVN+WdaZUWZwrZadBZmotRiWEEELUf9LAqce6uPTg5BPKsWCZD0cIIYSojDRw6jHXHhyA7aUmj6kOfFwL0QghhBCXD2ng1GOuI6kA1l806cE59D+4eL4WIhJCCCEuD/W6gaOUaq2Uek0pdVIpVaiUSlFK/VUpFe3leX6ilPrQdnyBUuq4Uuq/SqnR/ordF8xGUm0p60FxaBPnimXFkPReLUYmhBBC1G8VTvSnlOpfg3NH1eBYlFIdga0YsyR/CBwABgEPA6OVUsO01ueqcJ4HgSVAHrAKOAG0Bu4Axiil5mqt/1CTWP2pS7NIfjyf73hfQiDHWv6ULkffcK6463UY8kDtBieEEELUU5X14OzEWBm8OttnNYxtCUbjZpbWepzWerbWeiTwItAVqLRRopQKAp4DCoCrtdaTtdZPaq0nYywxUQg8pZQKqeg8damTSR7O5rBR7hXPHIBTSbUQkRBC1A9z585FKcUf//hHv15n9OjRKKXYsGGDX68jfKsqj6hUDbZqUUp1AEYBKcA/XHbPx+iNmayUCq/kVDEYPUmHXFc111rvBw4BjQD3VkQ94TqSCmBrTlNoadK5tuv1WohICFFfJCQkoJRy20JDQ2ndujVjx47lvffeQ1cyV1ZZWRmrVq1i+vTpdO/endjYWIKCgoiOjqZnz55MnjyZ5cuXk52dXeU4AgICsFqttG7dmqFDhzJz5kxWrFhBUZFvJrc/ceIEL7zwAk2bNmXmzJmO8uzsbNq2besUS6tWrTh/3jxPUWvNyJEjneoHBQWxc+dOp98P4PHHH6esTFYeulxUthbVbbUShbuRttf1rutYaa1zlFJbMBpAQ4DPKzhPBnAG6KKU6qy1/sG+QynVBegM7KnKo6660iXOvYHzQ0YujJwEJ7913vH9Chj9PAQG11J0Qoj6Ii4uzvFzVlYWaWlppKWl8dFHH/HGG2+watUqQkLcO6u3b9/Ovffey8GDl74DWiwWoqKiyMvLIzk5meTkZJYtW4bVaiUhIYFf/epXVYojPz+fkydPkpaWxrZt21iyZAmxsbEsWLCABx54AFWDhYKfeuop8vPzeeaZZwgPv/Rd12q18sYbb3DDDTc4GnYnT55kxowZvPPOO27neemll9i4caNT2bx58xgwYIDj/ZAhQ7j55pv53//+x7Jly5gyZUq14xa1R1XWsq8LSqk/AY8Dj2ut/2KyfzEwE5ihtf5nJeeaACzDeBy1CjgJtAJ+BhwEJmqtD3s49j7gPoC4uLirzf5x1FRubi4REZ47kApLNPd/dtGt/D/DyxixYxqWsmKn8r09fsfZpkN9Hmd9UNm9Es7q6/2KioqiUyeTddXqUGlpKRaLpfKK9cyzzz7LokWLAJx6V8rKyjh48CCzZ892fHjPmjWLhQsXOh2/du1apk6dSlFRETExMcyYMYPbbruN+Ph4R+PjzJkzbN26lXfeeYdPPvmE/v378+mnnzrdL09xgHFvDxw4wMaNG3nllVdISUkBYMKECfznP/+pViPn5MmT9OjRA4vFwqFDh4iJiXGrM3v2bJYsWeJU9uqrrzJhwgTH+x9++IGf/OQn5OdfynPs378/n332GYGBzt//165dy9133023bt3Yvn17lWO9XP/f8rfDhw+TlZXlVFbR36wRI0bs0loPMN3pida63m3AK4AGfuVh/x9s+5+s4vmGAcdtx9i30xiNpICqnOPqq6/W/rBx48ZK6/zk+c9129+tddr2HL+g9XvTtJ5vdd5eu8UvcdYHVblX4pL6er/27dtX1yG4yc7OrusQqmX+/PmOv2lm8vPzdadOnTSgIyMjdXFxsWPf/v37dUREhAZ07969dVpaWqXX27t3r37kkUfc7ldlcdjl5eXpiRMnOuo+++yzVfgt3dmvN27cOI918vPzdffu3cv/zdfR0dH6xIkTWmuti4uL9aBBg5z2N2rUSB84cMD0fIWFhTomJkYD+quvvqpyrJfr/1v+ZvZ3oKK/WcBO7WVbol4PE6+AvclfafeTUuoejITnL4FuQJjt9XNgMeD7bhkfM8vDOZSeA/3vca+cugWyT9VCVEKI+i40NNTRY5GTk8OBAwcc++bOnUtubi7h4eGsWrWKli1bVnq+Hj168OKLL1Y7nrCwMN5880369esHwKJFizzmxniitebVV18F4O677/ZYLzQ0lMTERIKCghxlFy5cYPr06Witee6559ixY4fTMc8//zxdu3Y1PV9wcDDjx48H4JVXXvEqZlE3KsvBqSv2fitPQ82tLvVM2fJsXgOSgMn6Uj7PAaXUZIzRWBOUUsO11ptqFrL/dI6L5PMDGU5lhzNyof/1ENkCcso3aDTsegNGPFmrMQrhMwk1mmGiWty/QvhJQoV/svyidevWjp/tj49OnTrFBx98AMDkyZPp0KFDrcUTHBzMnDlzmDBhAtnZ2axevZrp06dX+fi9e/dy4sQJAK699toK6/bv35958+bx+9//3lG2fv16HnroIf7973871b3xxht56KGHKjzfddddx7///W/WrVtX5XhF3amvPTj2bDeTaXsBIzkYjFFQFRkFBAGbtXuychnwhe3t1dUJsrZ0NpnR+FB6DgRYoJ9JL87uRFlhXAgB4Mh5ARy5Khs3bnQk4I4dO7bWYxo9erQjL2Xz5s1eHfvFF8af7TZt2tC8efNK68+ZM4dBgwY5lS1ZsoTi4kv5i40bN+b111+vNB9o8ODBAGRkZDj1hon6qb42cOwp7aOUUk4xKqUiMXJq8oGvKzmPfchAUw/77eW+GbfoJ2YjqQ6l5xo/9J3kfkB2Ghzf5ueohBD1XXZ2NsuXLweMxk2XLsZ3xn379jnq9O3bt9bjioiIcPQaHTlyxKtj7Qm+ffr0qVJ9i8VCYmIiYWFhHussXrzYqafLk86dOzuSYLdtk7+x9V29bOBO5FXHAAAgAElEQVRorY8A64F2GInA5T0NhANLtdZ59kKlVLxSynUlyi9tr3cqpXqX36GU6gvciZHHU69nb+rULALXLxZpmfnkFZZATHtoPcj9oK8rHFwmhGjAMjMz+fzzzxk5ciQnT54E4OGHHyYgwPiTf+7cpZkxzEYggTHKpXnz5qabN6OIPLFf19scHPvv07Spp++t7rp06eI2gsxu7NixTJpk8kXRg9jYWKc4RP1VX3NwAGZgLNXwklLqBmA/MBgYgfFo6imX+vttr46mgNZ6h1LqdWAa8I1SahWQitFwGgcEA3/VWif78feosUbBFlpHN3JasgGMPJw+bRrDgOlwwjlZjh/WQ1EeBFc2F6IQoiGo6PHKPffcw1NPuf7JrFhJSQnp6emm+3wxWZ+u5mP0M2fOAJ4bZp5s2bLFtDwpKYmcnBwiI6uWiRUTE0NqaqojDlF/1dsGjtb6iFJqAPAMMBq4BTgFvAQ8rbWuarP/lxi5NlOBmzHyCbOBr4B/a63r/SgqcF+TCow8nD5tGkP3sfDxo1Bcbr6ckgLY8zYM8jwhlxD1Uh0k4nrzAVdflZ9gLyQkhCZNmtCvXz8mTZrEiBEjnOraeyHA6EFp0aKF2/ni4+OdGiEpKSm0b9/eZ/FeuHDBLZaqKCgoADCdtNCTxMREVq5cabovJSWFRx55xDEyqzKNGjVyikPUX/W2gQOgtf4Ro/elKnVNv77Yxs+/YdsuW2YjqX7IsOXhBIdDt7GQ5NJW2/WaNHCEuEKcPn26ynW7d+/u+HnPnj2mDRx/ys3N5ejRowB07NjRq2PtDSJ7A6kyJ06cYNasWU5lgYGBlJSUON6/9tpr3H777VVKuLY/UvO2YSZqX73MwRHuupgsuvlDes6lNwNMhlmmJ8NZ00mahRBXsBEjRjgeaa1Zs6bWr79u3TpKS0sBGD58uFfH2nNvqpK7o7Vm2rRpZGZmOsqCgoL47LPPaNeunVPd++67j7Nnz1Z6Tvt1vckBEnVDGjiXic6mk/3lXnrTZhBEtXE/cOvf/RiVEOJy1KJFC+644w7AeHxz7NixWrt2UVERzz77LGAs2zFu3Divjrf3Ptl7gCqyePFiPvvsM6ey3//+91x//fUsXbrUkXQNkJ6ezv3331/h+XJychyNoG7dunkVt6h9XjVwlFLZXm4ZSqlDSqlVSqn7q7D6t/CgwpFUAEpBf5MF4PZ/CLL6rRDCxcKFCwkPDycvL49x48bVyqig/Px8pk6dyu7duwF48sknady4sVfnuO666wD47rvvKCws9Fjv0KFDzJ4926ls8ODBPPmkMQnqtddey6OPPuq0/4MPPmDp0qUez7lz507KysoIDAxk2LBhXsUtap+3PTgRXm5NgE7A7cASYJ9SaqBPIr/CNAq20CbafR4HRx4OQL/JlBtEZsi/APtW+zc4IcRlJz4+nmXLlhEcHExSUhK9e/dm4cKFJCcnOyUXZ2dns27dOn7zm99U6zplZWXs3buXF154gR49evD2228DxgzKTzzxhNfnGzZsGIGBgRQVFbFnzx7TOqWlpUyZMoWLFy8NvAgLC2Pp0qVOC18uXLiQXr16OR07a9Ysjh8/bnpe+/D4/v3718uFbIUzbxs4t2Gsrn0BKMFYnfthjPlkJth+XmXbdx74NTAF+DvGsgptgLVKKXl4WQ2V5uFYW8BV17gf+M1//BiVEOJyNW7cODZv3kzXrl05d+4c8+bNo2fPngQFBdGkSROioqKIiopizJgxrF27lsjISBYsWMDAgZ6/p5afLyc6OpqgoCB69erFY489xrFjx2jSpAn/+te/WLp0abVWErdardx6662A5/yhZ5991m2unueff94x0aFdSEgIiYmJBAcHO8qysrKYNm2a6TB2+/UqWgNL1B/eNnC2AnOBi8BArfV4rfXftdYfaK1X2n4eDwyw1ZkNfKS1fhjoBRzB6NWZ5eH8ogKdTPJwnHpwAAb+2v3AH7dDboZ7uRDiijdkyBD27dvHypUrmTp1KvHx8VitVrKysggICKBbt25MmjSJN998k1OnTjF37lxCQ0M9ni89PZ309HQyMjIoKSmhefPmDBkyhAcffJAVK1aQlpZWaa5LZezHv/XWW24Nkd27d7NgwQKnshtvvJGZM13njDX06dOHp59+2qlsw4YNvPTSS05lx44dY9u2bTRq1IgpU0zSAUS94+0w8bkYvTC3aq2/81RJa52klLoP+C/wJDBba52mlHoco4dnDDCvmjFfscx6cA6V78EB6HYrBEdAUbmGT1kJbFsCNyX4N0AhRK1KSEggISGhxucJCAjgjjvucCQe11UcVXXzzTfTsWNHjhw5wpdffunIywHo16+f1xMRzp492y1fx1ViYiIAEydOJDo62vugRa3ztgdnLFCgta7KUqr/AwqA8v9i1gGlgHcTHwjAfE2qH9JdenACQ4yJ/1wlm09yJYQQl5uAgABHL82iRYv8fr28vDz+/ve/ExISwvz58/1+PeEb3jZwWgPFldbCMcFeke0Ye1khRi5OIy+vK4COTSsZSWU3+AH3gzOPw9FNfotNCCFq08SJExk0aBCffPKJT9bGqsjixYs5e/Yss2bNom3btn69lvAdbxs42UCkUqpHZRVtdaxATrmyACAKOOfpOOFZlUZSAbToA9EmU6pvf9lPkQkhRO1SSvHyyy8zf/78Kk3QVxPh4eEkJCR4vZ6XqFve5uB8ifHI6V9KqdHlV/MuTykVBvwLY6XuL8vtagtYAFmGtZq6xEVw/PxFp7JD6Tn0beMyl0TfSbDRZfXco5uhIBtCrX6OUggh/K9v37707dvX79d56KGH/H4N4Xve9uA8h5FDMxRIVkr9Vil1tVKqhVKquVKqv1LqUSAZGAaU2Y6x+5nt9auaBn6l6mySh3PodI57xYG/hACLc1lxHux8zU+RCSGEEPWHVw0crfUujFW5i4GrgD8DO4ATQBrwDfAnjJ6aYmC67Rg7C/AqsLymgV+pzEZSfZNqsuhcWIz5nDjfv+eHqIQQQoj6xeu1qLTWy4F+wHtAIcbUueW3Qtu+/lrrRJdj/6S1/rXWemdNA79SDWgb41b2/YlMsvJNcr8H/NK9LGM/pO1yLxdCCCEakGottqm13q+1noiRRNwXuAkYZfvZqrWeqLVO9l2Ywq5NTBhtYpwHoZVp2H7UJG+721gIjXIu02Ww4xU/RiiEEELUvRqtJq61LtFaJ2mtP9daf2b7uaTyI0VNDOvYxK1s6xGTBo4lELre4l5++HMoMMnbEUIIIRqIGjVwRN0Y2smsgeNhmOQQk+nJ887Artd9HJUQQghRf3g7TNyJUqoVEAMEVVRPa/1tTa4jnA3tGOtWdig9l4ycAppFuqwR06IXxHaCc4edy5M/gO63Q7RMWiWEEKLh8boHRykVq5RarJQ6CxwH9mCMnvK07fBduAKgSUQI8c3dh4tvM3tMBdBrgntZxj7YvxbKSn0cnRBCCFH3vGrgKKWaYTRYHsTouXEdQWW2yWMwPxhqkoez5bCHx1SD7oMAl062kkL48Ws4vs0P0QkhhBB1y9vGx3ygPZAPzAF6ANFAZCWb8DGzx1SmicZgmxNniHv56e8hdRtcPO/j6IQQQoi65W0D56cYyy88oLVeZBsunqW1zqto80PcV7zBHWKwBDivvHniQj7Hz100P6D/FPeyC8fg4jk4VJXF4YUQQojLh7cNnDiMpRpkOtw6FhkaRO/WUW7lWzyNpuoxHhpFu5ef+g4upBq9OUIIIUQD4W0D5yyQp7Uu8kcwwjtm8+F4zMOxWKDzze7lJ3ZAQRYc2QDF+T6OUAghLi9KKZRSbNq0qa5DqVNNmjRBKcWKFSvqOpRq87aBswGwKqXa+T4U4a2hndzzcLYdOUdZmTY/YPD9oFz+k5eVGI2bootwZKMfohRC+FtZWRmrVq1i+vTpdO/endjYWIKCgoiOjqZnz55MnjyZ5cuXk52dXdehNjgJCQmORpHZZrVaPe5r165drcf73nvvkZCQwH//+99av3Zt83YenOeA8cCzwN2+D0d4o/9V0YQEBlBYUuYoO5dXxMH0HLq1sLof0Ko/tLsWjm12Lj97EC6kgFLQvCc0vsq/gQshfGb79u3ce++9HDx40FFmsViIiooiLy+P5ORkkpOTWbZsGVarlYSEBH7729/WYcQNS0REBHFxcab70tPTAQgPDyciwn2h5KZNm/o1NjPvvfceK1euZObMmdxyi8lM9w2It6uJ7wfuBG5VSn2olBqolGuXgKgtoUEWBrRzz6vxOJoK4JqHIDjcvfzwZ1BaAof+J3PjCHGZWL16Nddddx0HDx4kNjaWBQsWsHfvXoqLizl37hwFBQWkp6ezYsUKbr/9dnJzc3n33XfrOuwG5fHHH+f06dOmW2V1vvnmmzqMvOHzdh6cbOBdIBRjRNXXQKFSKruCLcsPcQsbs/lwtnrKwwFoPQDaD3cvv3gWTn4LeWfh+Ne+C1AI4RcHDhxg8uTJFBUV0bt3b5KSkpg7dy49evRAqUsjLJs1a8b48eNZvXo1SUlJXHPNNXUYtRC1x9velwjbFsSlifws5co9bcJPhpmsS7X92HlKSstMamPMidP5JrC2ct+X8hUU5UHqVpkbR4h6bu7cueTm5hIeHs6qVato2bJlpcf06NGDF1980a3cnkcyfPhwAFauXMmoUaNo1qwZAQEBJCQkONUvKCjgr3/9K0OHDiU6OprQ0FDatm3LlClT2LNnj8frVyWBd/jw4Sil3K7penxOTg5z584lPj6eRo0aERsby09/+lO2b99e4T24cOEC//d//0fHjh0JDQ2lRYsWTJgwgV27dlV4nL+VT+rNzMzkySefpHv37kRERKCU4uxZ44vrnXfeiVKKhx56yOO5Fi9ejFKKnj17OsrWrl2LUoqVK1cC8I9//MMtJ2jnzp2m5ysoKOAPf/gDPXv2JCwsjOjoaEaNGsWGDRt8eAd8z9scnNv8EoWotl6toogMDSSn4NIi7rmFJXx3Iour25oMCwdo3hs63QTfvuFcXlpo5Od0vQV+WA99JvovcCFEtZ06dYoPPvgAgMmTJ9OhQwefnfuxxx7jhRdeQClF48aNCQhw/h6clpbGqFGj2LdvHwBBQUGEhYVx/PhxEhMTWb58OX/961/5zW9+47OYXJ06dYr+/ftz+PBhQkNDCQgI4Pz583z88cesX7+ejz76iJtvdh81mpKSwvDhw0lNTQUgODiYixcvsmLFCtasWcP777/vt5ir6tSpU/Tr14+UlBRCQkIIDQ2t/KAqCA0NJS4ujszMTAoLCwkLCyMy0nke3qAg92UlMzMzueaaa9izZw/BwcEEBQWRmZnJp59+yueff85bb73FXXfd5ZMYfc2rBo7W+mN/BSKqxxKgGNIhlk/3pTuVbz181nMDp1k8WFtCiz7GPDjlnU6CFn2Nn9OTIa6HH6IWonJL9izhn9/90yfn+v7eiud5GvrBUJ9c58E+DzKj7wyfnKsiGzduRGtjtOTYsWN9dt5du3axefNmnnjiCR5//HGaNm1KYWGhI5+ktLSU8ePHs2/fPqKiovjHP/7BhAkTCA4O5ujRozz88MOsXbuWWbNm0alTJ8aMGeOz2MqbOXMmLVq0YMOGDVx//fWO3ofJkydz8OBB7r//fo4ePerUOCstLWXChAmkpqYSHR3Nyy+/zM9+9jMCAwPZt28fDzzwAPfee69f4vXGnDlziI6OZu3atYwePRqLxUJKSgpWq8nAES/ceOONnD59mjvvvJOVK1cybdo0Fi9eXOlxTzzxBFFRUXz88ceMGjUKi8VCcnIyU6ZMYffu3cyYMYOxY8fSqFGjGsXnD5Ig3AAM82bZBjCSjJt2hXbXQ2CI+/7Dn4LWcPhzKC7wYaRCCF+w954A9O3b12fnzc3N5dFHH+X55593jPAJCQmhbdu2AKxYscLxCOjdd99l0qRJBAcHA9ChQwdWrVrF4MGDAeOD0V8CAwPZuHEjI0aMICAgAKUUAwcOdPTApKamsm2b8zp7K1eudDyCef/995kwYQKBgcZ3/O7du7Nu3TpiY93/lta24uJi1q9fz6233orFYgGgXbt2jvtcF/Fs2LCBW265hcDAQMejrw8//BCLxcL58+dZv359ncRWGWngNABDTfJwdh2/QEFxBaOhOlwPoVZj2LirnFOQ/r2Rj3NU5sYRor45d+7SF5iYmBjTOocPH6Z58+am29atW02PCQgI4He/+53H69pHYA0aNMj0EVBgYCDz588HYO/evXz/vX9mSL/vvvto1qyZW3mvXr1o3749AElJSU773nnnHQCGDRvGDTfc4HZsWFiYXxtlVTVu3Dji4+PrOgyHSZMmOe5peW3atKF///6A+72uLzw+olJK2f/VlGits13KvKK1loxVP+rcLIKmkSGcySl0lBWVlLEz5QI/6eze+AGMZRta9YfSIuMxVd4Z5/1HN0GTLsa+5r0gqrX/fgEhhM+VlJQ45mFxVVRkPhl9p06dTBsOdvYeEHsyspkRI0ZgsVgoLS1l586d9OrVq+pBV5G9l8hMy5YtOXbsGOfPO3/s2GMfOXKkx2Mr2ldbhg0bVtchOKnsXgNu97q+qKgH54xt22ZS5s2W4fOohROllOnq4h7XpbJrO8x4XNXpRvd9xRchZYvxqOrgJzI3jhD1SPlHKZ4+XOLj49FaO7Zjx45Vet6KGjcAGRnGn/OKRmyFhobSpEkTp/q+5pocW579sVNxcbFTuT2WVq1MRpDatG5d91/kKvtvUNuqc6/ri4qSjJXLq+vPoh4Z1rEJH+456VRW4Xw4AEGh0O4nxhpUTePhzAHn/Sd3GYnIAD/ugLYyf4aoPTP6zqiVhF2ArXdsrfAPeX3TvXt3x8979uyhRYsWPjmvPeejMuXn2fFFvdpUUUz1Id6q/jcQlauoB6eXbRtrUubN1tvnUQs3ZutSfZ+WRVZ+JS3rlv2MuXE6jIQAl/auLjNmONYaUr+C/As+jFgIUV0jRoxwfBivWbOm1q5r7104ceKExzoFBQWOHCHXpQjsH94FBZ4HL2Rl+Wdu2KrEXtG++sLea1IX9/By47GBo7VOtm2HTcq82mrnV7mytY4Oo21smFNZmYbtRysYTQUQYIEOw42E46tMemgyU+DsIdsyDvUzU16IK02LFi244447AEhMTKzS4ydfGDBgAACbN2/2WGfTpk2UlBjzcg0cONBpX3S0MXXFjz/+aHpsTk4O+/fv90Wobuyxb9zoeeBEfZ+4Diq/h0CFkx3ah87bpxloyGQUVQNilodT4XBxu6ZdoXEbaDMYQqPc9x/5HEqL4fxRSN/nvl8IUesWLlxIeHg4eXl5jBs3jpMnT1Z+UA1NnGhM/rljxw7TocElJSU888wzAPTs2dNpJl2APn2MR9722XRd/fnPf6awsNB0X03ZJ6P76quvTGdSzs/P509/+pNfru1L9nv45ZdfcubMGbf9u3fvrnClcPt8OpmZmf4JsB6RBk4DYrYu1ZbK8nDsOo4ESxB0dB8+SWE2/Gj7RnD4M5kbR4h6ID4+nmXLlhEcHExSUhK9e/dm4cKFJCcnO307z87OZt26dT6ZWXj8+PGOUTU///nPeeuttxwJpseOHWP8+PGO+Wf++Mc/uh3/i1/8AoD//e9/zJ8/n+zsbADOnj3LnDlzWLhwIY0bN65xnJ5itw9rHj9+PCtXrqS01Bg8sX//fsaMGeO3pGhf+tnPfkZISAj5+fn8/Oc/5+jRo4AxMm7FihWMHj2aqCiTL6o29kbn559/7ji2oap2A0cpFaWUGqaUuk0pdUdFmy8DFp6Z9eD8kJFLRnYVGiTWltCsG8R2hmj3OQ/48WsoyDLmxtm3WkZVCVEPjBs3js2bN9O1a1fOnTvHvHnz6NmzJ0FBQTRp0oSoqCiioqIYM2YMa9euJTIykgULFjBkyJBqXc9isbBy5Uq6detGVlYWkyZNIiIigujoaDp06MCaNWsICAjgb3/7m+ksxlOnTmXEiBEAPPPMMzRu3JiYmBiaNWvGokWLeP755x09FL4WGBjI+++/T5s2bTh//jx33nkn4eHhNG7cmO7du7Nt2zaWLl3ql2v7UlxcnKPxuGnTJjp27IjVaiUiIoIJEybQo0cPnnzySY/HT5w4kaioKNLT0x3TArRr14527dr5bd6iuuJ1A0cp1VkptRY4C3wBrAber2B7z2fRigrFRoQQ39x9JEiVHlMBtL/e6MXpdCMol/81ykrgiO359PljtkaOhwU9hRC1ZsiQIezbt4+VK1cydepU4uPjsVqtZGVlERAQQLdu3Zg0aRJvvvkmp06dYu7cuTVa36hVq1Zs3ryZF154gSFDhtCoUSMuXrxImzZtmDx5Mrt27WLWrFmmx1osFj7++GOefvpp4uPjCQ4ORinFqFGj+PTTT3n88cerHVdVdOjQgT179vDoo4/Svn17tNaEhoZy5513snXrVp8ue+FPs2bNYtWqVVx33XVERkZSUlJCt27d+Mtf/sL69esr/O/bvHlzvvjiC+68805atGjBhQsXSE1NJTU11W+PB+uK8ibRSCnVAdgOxGAMGddANlBS0XFa66YV7b8cDBgwQHtaabUmNm3aVOGkWd5asHYfr37lnHA44erW/GlCFb8VHdkAx7cbryd2uO/vPRGi2xk/x/WAbrdBLQ2t9PW9aujq6/3av38/3bp1q+swnOTk5FxWw8TrmtyvqpN7Zc7s70BFf7OUUru01gO8uYa3PTgJQCxwDrgbsGqto7XWTSvavLyGqIFhJsPFtx45V/WM+auGQlCjS5MAujr82aXHU+nJcOh/NYhWCCGE8A9vGzg3YvTa3Ku1fkdrneeHmEQNDGwXgyXAuUclLTOf4+cvVu0EQaHG+lSBIdB+uPv+i2fh5LeX3p/cbSzKKYQQQtQj3jZwYoAiQCZEqaciQ4Po09o9g37L4Srm4YBt8r9YiOsJVpNpzVO+MpKN7X7cYZQJIYQQ9YS3DZxTQLHWWobQ1GPDTFYXr3RdqvICAqDjCCO3ptNN7vtLC+GYy0Rfx740GjpCCCFEPeBtA+cTIFwp1bPSmqLOmM2Hs+3IOcrKvJi5sklnaHwVRDa/tB5VeaeTIMtlWvPDnxuPrIQQQog65m0D5w9AJvCCUqqihTpFHerftjGhQc7/ac/nFXEwPce7E3UcafTitLveyMlxlfyB+/pUh/4Hp/d6GbEQQgjhW942cPKBXwBXA9uUUhOUUm2VUjEVbb4PW1QkJNDCwHbut73KsxrbWVtAs+4QHAbtrnPfX3wRkt51zsfRGg58DGcOeRm1EEII4TveNnDOYDymagz0B94BjtrKPW31f+7rBuia6q5L5arD9WAJNBKPI5q77y/IhO/fg5JyE0TpMtj3obF2lRBCCFEHvG3gqGpuopYNM8nD2X70HMWlXs4+HBoFrQcaMxv3HA8hVvc6uemQvMp5+YayEti7EjI9r3grrlxXwkrGQghztfXv39s8ml5+iUL4XM9WUVhDA8kuuDTJdF5RKUknMrm6rZdPDa+6Bk59Z/zc+y7YnQglLutbZabAwY8hvtzMxqUlRu9On7uNx11CYEzXX1paSmCgpPEJcSUqLS3FYrH4/Tpe9eBorZOrs1U3OKVUa6XUa0qpk0qpQqVUilLqr0qp6Gqcq5dSaqlS6kfbuTKUUpuVUlOqG199ZglQDOng/pjKq/lw7AJDjMn/wJgfp9cECDD5cMrYZyzxUL51XlJk5OnknvH+uqJBCgsLIzc3t67DEELUkdzcXMLCwvx+nWqvJu5vSqmOwC5gGrADeBEj3+dhjARn909vz+eaCuwGxgFfAn8BVmA8PrvFp4HXI2bz4Wz1Zj6c8lr0hXDb+aytoPs4TJ8+pn3jvoZVcT589zZcPF+9a4sGxWq1cv78eUpLZTotIa40paWlnD9/HqvVJN3Bx+ptAwdYAjQDZmmtx2mtZ2utR2I0dLpiDFmvlFJqCPAfYC/QRWt9t9Z6jtZ6htb6OmCyn+Kvc2brUn2bmkl+UTU+WAICoMOIS+9jO0HXMeZ1j26EdJeh4kV5RiOnIMv7a4sGJTIykvDwcFJTU8nMzKSkpERycoRowLTWlJSUkJmZSWpqKuHh4bWyAKnHh+BKqf62H/O11vtdyryitf628lpO1+4AjAJSgH+47J4P3AdMVko9VoX1sP4IWIB7tNanTWIr9ia2y0nHphE0iwwhI+fSCKei0jJ2pp7n2s7VWAO1SSdjJfELKcb75r2hMBdSvnCve/C/EBQGMR0ulRVkw87XjYZR067eX180CEopmjVrRk5ODtnZ2WRkZNR5b05BQQGhoaF1GsPlRO5X1cm9MlgsFsLCwmjSpAmRkZEo5f/xRxVl+e3EWFjzANDDpcwbupLrmBlpe12vtXYa9qO1zlFKbcFoAA0BPK70qJRqDVyLEXeyUmoExhw+GtgDbHQ9f0OilGJox1hW7znpVL7l8LnqNXDAmPxv1+uX8myuugaKcp0X4ARjqHjyKvcE4+J82PsBNO8JnUeZTyAoGjylFFartVa6qati06ZN9OvXr67DuGzI/ao6uVd1p7JHVGbDvL0dIl6dx2D2r/eeZov7wfbapZLzDCxXf4Nt+xPwZ+AzYI9SqlM14rtsDPVlHg5AZBy0HnDpvVLQ6UZoYtIjU1YMe98zz705vRe+eRUyj1c/FiGEEMID5enZt1Iq3PZjmdY636XMK1V4jOR67VeAXwO/1lr/x2T/H4A5wByt9XMVnOd+4F9AKXAWeBCjx6cpxqOuyRiNqF5a6yKT4+/DeBxGXFzc1e+88443v0aV5ObmEhER4fPz2p3LL+OxzflOZQpYfEMY4UE16CLMv+A0uV9AWTG9fniJ6Fz3Nml+cCy7439HUZD7KucoICgcQip/Huvve9XQyP2qOrlX3pH7VXVyr6quons1YsSIXVrrAaY7PfD46MisUeJtQ7hd+PwAACAASURBVMWP7J/MlT0us5R7/ZXWeq3tfbZS6l6gGzAAGA+87Xqw1voV4BWAAQMG6OHDh9cwbHebNm3CH+ct7+97N5Jy7qLjvQYCW3ZjeA+TmYmrqqTImA8nt9xE1X1ugT2ZkOc8eXWjonMMPfpn6DPJ8yOp8KbQbSxENPN4ydq4Vw2J3K+qk3vlHblfVSf3qup8fa/q6ygq+1Abk6/8AFhd6nliXwmyEPhv+R3a6Lr60PZ2kLcBXk5MH1N5uy6Vq8BgYz6c8j0vgaHQ6+ceZjvOMBbnLCtx3wfGPDm73oTj253n0RFCCCGqob42cA7aXj3l2HS2vVa2oqP9PDkekontDaBGXsR22Rlqsi7VluqsS+Uq1Go0cixBl8pCIozZjgNNbmlmKhxY67kBU1ZiTBS45y0ZTi6EEKJGqj1XujLGeHUDWgPhVLDmlNb6Ay9Pv9H2OkopFVC+caKUigSGYaxs/nUl50nCyL1popSK01qnu+zvaXtN8TK+y8o1JjMaH87IJT27gDhrDYcvRsYZk/7tXWmMnIJLsx1/97aRaFzemQMQHA4db7y0pIOrzONGAnLnm6C5rA4ihBDCe1734CilApVSCRirhH+Psbr4CuB9D9t73l5Da30EWA+0A2a67H4ao0G1tHxOkFIqXikV73KeEuBl29s/KqUCytXvBUwFSmzxN1ixESF0a+H+2KhGo6nKa9IJOt3gXGZtWcFsx7uMnpzyK5C7KimE/WuNoebF+Z7rCSGEECa8auDYGghrgXlALHCRS59gWRj5q/bh4UXAeS49BvLWDIxG1EtKqdVKqeeUUhuA32I8mnrKpf5+2+bqWYyeninATqXUC0qpRGA7EAr8Tmt9uJoxXjaGmTym2lqddak8aT3Aefg4QGxH6OphJYyMZPj2Dchxm3vRpd4B+OY/cO6IT8IUQghxZfC2B2cqxgR7Z4DhWmt7hmm61joGiABuw1j3qRi4T2tdrRnlbL04A4A3gMHAY0BH4CXgGq11lT6dtdYXgRswen7CMHqExgJbgVu01i9UJ77Ljdm6VF8dPuvbKfI73Wgs4VBe817Qfrh5/fwLsHupsXZVRXEU5kLSe0ZejqxnJYQQogq8beBMwuileUpr7TY/v9a6QGv9MXANRiPnLdujoGrRWv+otZ6mtW6htQ7WWrfVWj+stXb7lNNaK621aVKH1vqi1jpBax2vtQ7RWkdprW/UWn9S3dguNwPbxxAY4Hx7TmUVkFpu+HiNKQXdbzfycsprMxhaexiopsuMxOK9K6CokliK82HHK8Zjq+xTvolZCCFEg+RtA6e37fVdl3JL+Te2SfMeAUKA/6teaMKXIkIC6dOmsVv5lpoOF3cVGAw973QePq6UscRD11shIMj8uPNHYNdrcCG14vNrbTy22vUG7Hkbzh/1WehCCCEaDm8bOFYgW2udW66sCCPp14nWejeQC1xf/fCEL5nl4XyUdNKkZg2ZDR8H43HV1dMgIs78uKJcSHobjn1xaURWRS6kwHfvws7XIH0flDXYZcWEEEJ4ydsGzhnc54y5ADRSSrkneRjD0D18mona9hOTBTa3HztPWqYfRinZh48rl//FwmKg32RoVcGM28e3ejcXTk467PsQdrxsjNAq9TCZoBBCiCuGtw2cE0CQUqp8o2Wv7fXG8hWVUsMwRillVz884UtXt42mVWPn9qnWkLgtxT8XbNLJSDx2FRBolPcYbz4hIED2CeOR1dmD5vvN5GfCofXw9T8gZYsMLxdCiCuYtw2cr2yvg8uVrcEYFv4XpdQYpVQLpdRo4E3+n737jpPrrA4+/jtTthftrnpvlmVL7rLlbtkGY0wzYHqAUF8SEpIASUjIG1NCAgkttIB5ccAhGALEGOPehHGvcpElS5bVd6XVanuddt4/nju7s7Mzu3NnZ3e2nO/ncz935t5n7jx7fa09+5TzuAHJvx9/NU0hBAPCu85ZNuL4L544SCw+Qd07S88aOX08ae4JsOmDUDuyToDLhbP9Jth9F8SjmctkEul13VyPfBdevgf6LcY2xpjZxm+Akwxm/ijl2A+B3cAiXI6cQ8CtwGqgH/jC+KtpCuXtm5aRNpmKtt4o9+xIT/JcQGtf5YKZTEqr4bR3wYoLyZoMu/FpeOYGKvp8zpyKR+HgE/DY9+HF38KxXf4CJWOMMdNWPi04p5CSZE9V+4FLgVuABEOJ/rYBV6jq84WpqimE+TVlXL5+5LCoHz24d+K+VMStFJ4+fXzwfABWXugCndTZV6l6jnHWzn+Gpm3+F+NMxOHodrecxEPfhOd/BU3PWReWMcbMYL4CHFVNqOp2Vd2ddrxRVd8E1AEnAgtV9UxVfaiAdTUF8kfnrRhx7Ml9bRxsLWBOnHTJ1cfLMqw0njRnOZz1QWjI3NoTTERg1x3w5I9cwJLLTKt08Ri07Iadt8JD33KDmQ89aYt7GmPMDON3qYYzvS3jn9mq2q2qu1W1uTDVMxPhorVzWVBTOuyYAjc8sm9iv7i0Gs58H9QuzV4mXA4b3gJrXw0SzFymtwV23gJP/BCOPO9aaPKhCZd3Z/fd8Mj33HTzfQ9Ctz2+xhgz3fntonoSeByXwM9MU4GA8J7Ny0cc/+WTh4hO1GDjpNJqOP09sOzs7GVEYMlZLhgqr89erq8NXroVnrjOdV3lG+gkdR2FvX9wK5k/+n14+V5oP+i/S8wYY0zR+Q1wOoEOVS1w+lsz2d55zvIRg43b+6LcvX0CBxsnBQLeNPE3u66rbKoWwFl/7BIEjqa/w3VdPf4DOPw0JAqQB6evDQ4+Ds/8FB76d3jul27qeesrEO0f//WNMcZMqJDP8q8AG0QkrKo2HWUam19dxsXr5rH1pWPDjv/owb1cdeqiSarEeqiaD9v/F7qPZS4TLHFLPMzfQPsrTzOne1f26w10wst3uUSByzbDotNHZlPOR7QPjr/sNnAtTOX1ULMYahZB9WL3cwSydKkZY4yZdH4DnF8CpwFvYeR6VGaa+dCFq0YEOE8daOPA8V6WN1RMTiUq6uHM98OuO914mmzqVrLtxEvZEvs97H8Y2vdlLxvphj33woFHXKCz+AwXKBWKKvQed1uyzoGQmyVWs9gFPDWLoXzk2l/GGGMmh98A52vANcD3RKQp04riZvq4YI0bbHy0c2DY8f98eC/XvmHD5FUkGIaTXg+1S2D3PaN3Mc1Z7raOw66lpnVP9rLRXnjlfjjwKCw9243rCU3Q8LFEzNWp4/DQsZIKF+xUNrgWn4p6KK/LPhXeGGNMwfgNcP4MuBn4NHC/iDwGPAQ0A1lHeKrq1/OuoZkwgYDwR5tX8LW7h3f7/PrpQ/z9VScRDvodojVOi8+A6kUue3Ff++hla5e4aeddTa5F5/ju7GVjfbDvAdei07AG5q2H+tWFbdXJJNI7vGsrKVTiAp3BoCdlHy6b2DoZY8ws4TfA+SpuRjG4ZH7nMnzZhmwswJmi3rV5Od+8dzfxxNBMoc6+GLe/0MQbT1sy+RWqXuhWHN/5O5evZszyi2DjW6H7qAtgju3MXjYRdeeP7XRdSvVesNOwZuKDnVSxiJux1ZVhQHdJxfCAp6wGSqpcq09pdWHGFBljzCzgN8B5mqEAx8wAc6tKufiEudyfNhbn+gf3FSfAAdeKsfGtrmtp7wO5JfSr8lYv72lxXVfNOxj1UU3E3EKeLS95wc5qr2VnzcR1Y+Ui0uu2jkOZz4dKh4KdwcCnCkqqU15XuYHQxhgzi/kKcFQ1y6qJZjr78EWrRwQ42w62s6+lh5VzK4tTKRFYcZ4brPvizRDpye1zlXPdshArLnQtOkdfYMyYPBGDll1uk+BQsNOwtrjBTiaxAbf1jJKpQQJQUgm9C2HbjS5gDFdAyNuHy9wq7uGULVRmQZExZkbx24JjZqDzVjewsLaMIx3D87tc/9BevvCmjUWqladuBWz6gAtyun18rqIe1r8OVlwAhx5zLTqxHPLXaNyN5zm+2wt2VnktO2unz/gYTcBAF8TnQtu+3D4j4gVAXsATLHVjhVL3wZKUY8n3pa7bLHnMpsobY6aIUQMcEUkATapapL4KMxmSg42/etdLw47f9Mxh/uF1J1MSmuTBxulKq+G0d8Ox29wvUz8rgpfPgRNeA2teBe0H3Pibll1u4PFYND58kHDFXDe4uWYJ1Cx1A4VnSquHqsv3M94FSAMhL+AJQyAMwZA7FkgeC6WdSy8bdkFSIORaogLJzweH7yXl/Uz5b2CMKahcWnDsX49Z4F3nLOMb9+waNti4qz/Grc838uYzRlk7arIEAm5sybl/4rqeDj/jL2NxwGuNqV8F616TEuy8lPsv9d4WtzU9696Hy71gx9uqF9kg4ETMbZO5Unsg6AU6KXsJeK9T9oPnAynHvfcDCZeLKXkudUv9TLbzSMox8bZAhuMpn0OGyg6WG+t16ntjzGisi8oA0FBVyiXr5nHfzuELTf7ng/umRoCTVFLplnlYttlND2961v8aVBKAupVuO+EKL9jxBhxHfayoPiLDccANdq5Z4hYUrVliOW8mQyI+/nXIIqvg8PbC1GeypAY9iPenqGQ4nmU/4hqkvSZ72d5qeOonWcqQ+X36uVHLp/+c2T6X7bNjlM14brTPZZDrGnX9Udh5a25lx/M9BZfn9664wA0RmAIswDGDPnzhqhEBznOHO9jb0sOqYg02zqa02rXEJAOdI8/nNtsq3bBg59Vucc2WnXBsF0RzHNicpAmXl6erCQ4/6dWzxk19r2gY2srrp97gZTP9qAJanHmt8TLobCzCF09D0VXQtLfYtZg8i88ALMAxU8x5axpYVFtGU9pg4x8+8Ar//JYxFrwslvI5sP4qWH4u7HsQml/M/y8eCbhBzXUrYO2r3VTtYzvdQN2+1vyuOdDptnQl1V7AUz88+LEp3sYYUxAW4JhBIm6w8b+lDTb+7bONXPvGkykNTeEZMhX1cPIbYcX5sO8PrstpPE27EhhaFgJc11Vnowt6Og+7VprxrFoe6XJb+ppawdLhQU95nQuGyry8N1LkAd/GGDNN5BLg1IrI9eP4DlXVD43j82YSvWvzcr5xzy5iKYONuwdi/O7ZJt561hQai5NN5VzY8GaXJXjfH3LLhpyLcIXLi9Ow1r1PxKG7GTq9gKfjsAtYxis+MNTNNYKkJfWrcfuyGguCjDEmTS4BThnw/jyvL7geYgtwpon6yhIuzjDY+PqH9k6PACepegGcco1rddn7ALQWuA88EISaRW7jbHesv8MFO8mAp/sohR0goS6/zUAXZI2lZDDD8YbgfChXCFW4GV8lFV6Cv5T3gbB1iRljZqRcApwEkCVvvJmJPnLRyMHG2xs7ebm5i7Xzp9msoJrFcNo7XcBx9AWX8G+ipjCX1bpt/snufTziWnl6jw/f+juYuJGhOtj9NY9GGGPNUiQ4FPAM7pPJ/kpc8r9kQr9Q6fAkf8ESC46MMVNWLgHOMVVdNeE1MVPGuasbWDynjMb24YONr3tgL/96zalFqtU41S5x29pXQ9teNxi5ZZdb+HKiBEvcdPHatJavRAx6W93A5fTgZzzjevKh8aHxQL5JWmbj1OAnmcSvJEPyv5T9sPMlQ4n9LHAyxoyTDTI2I4gI79m8gn+7c/hg498918gX3rSBsvAUHmw8lkDArR7esMZlRD6+B5q3w/FXJi+4CISgar7bUqm6GVfJYKevFfo7XfDR35Vb9uVJpUNrYw0U+NLDshinZjLOlM045XhqMr/B96lJ/oIZE//VDsQhcTRzEsDk59OT/hljpjQLcExG7z5nOd+4e/hg495InJu3HeYdZy8vYs0KKBiG+evdFu13LTrNL0Lb/vxy6oyXyFA3V/3qkefj0aExOJGulOBnKgdBedKE6+KLT2ALW4oz8vlQembkbBmLRzuXmql4xHsBUj+Tntk4tVzaPhmApZYbkTk5W5K/lGODSfyGJwis7++BSHNKGbJ8Lv0aDB1P/2y2a2VLIjj4MvUzaeezHRvx2fTyacdGq1suyQpNUViAYzKqqyzhkhPnce+O4WNxfvzwvpkT4KQKl8GiU9020O2mmTdvd4OUi5ZJNE0w7E0hHyWJVjwKkW4Y6GR7VzUbAvvcFPdYH0R63fijmLeP9LouKpMfjUN8dt6/adpRPclc8HPx4FybHLI9D+5yCNKE4Z8bNXAjQ+DlI6tz1jIZyr3wK9fdvPRseOO3MpSfPBbgmKw+cuHqEQHOjqYudh/t4oQF02ywsR+lVbD0LLf1tXvJ/va7KeETOWanEIJhlzunvI5joVVQNUowpAqJqAuAIn3DA6H4wFD3U/J1PDL82GSPFzJmWlFQZURn5hT5e2nC9La4fdWC4tYDC3DMKDavrmfJnDIOpw02/o+te/j6O04vUq0mWfkclyV5+bmQSEBPs1vOoeOAS/oX8bF21VQjMjQbqmyO/88n4l7wE4FY/1AAFI+4wCnubYm0fcZjMUhE3N5alYwxBTBWgPMBYIZ06hu/koON/zVtsPFtLzTx+TdtoLpslq2cHQi4daWqF8IyL/dNz/GhYKf9oDcFfJYIBCFQ4aaXF5KqC3ISMW8hzVjKluX4YPmE9zruxvEk4u69xtPODS/TEQtTG+gdXk4TKa+TxxMWgBmTiykwFmnUAEdVfzJZFTFT07u9zMbR+FC7an80wXfv38NnXru+iDWbIiob3LbYG6ba3+G18ByCjoNuNtRUGcMzXYiAeDOjJskz3avYUpVjMsjkIpfJAGnMTUc5Fk9ZNDPluNe94c6llk8rO+w1GT6rI98PXpOU9zr8Z0vfp51rjZdTH+gdeW7wdeq1GV6PwXMMfSb9c6Ndc0T5LNfLdmxwl/7/ZaaFS7N8f6b7YqYc66Iyo5pTUcIl6+ZxT9pYnFuebeQjF62iocpWxR6mrBYW1sLCje59pBd6jkFPi+ub7mlx7ycq2aCZeMlZQcHZO1X8OT8B4WySIRD6ffcKLqnal/X88Pcpr7MGY6mBWA5l0w9lOjDij7AMAVvGP9QyHDvp9W78TUllhvKTywIcM6aPXLx6RIBzuL2PGx8/yJ9dtrZItZomSiqgxFuhPFWkxwt8jnuBjxcEWeBjzPSVYUaUBsKT2hpZdHPXjUxuWiSz6K6bfJ2zsp6lc8o51D78l+/tLzRx+UnzOWlRTZFqNo2VVLqtbuXw4+mBT1+7S/7X3+EG4xpjjMmJBThmTCLCe85dzlfuGD7YeHtjJ//zxAH+9rUnTe/sxlNJtsAHXOtOvxfsDKTuO90+0mPjfYwxxmMBjsnJuzev4Jv37GYgNjzD763PH+HCtfO4/OTi5zyY8ZKLYFZnudeJ+PCA57kDsOwcL89NL0R7hhL8WQ4bY8wMZwGOyUlteZj3n7+S6x54Zdjx5q4B/vvxA5yytJb5NWVFqp0B3LRtL8kfADuPw9otmcvGBlyLT9RL8BfpSQmEel1em1i/l9jP21sXmTFmGrEAx+Tsk69ex01PH+ZY9/CVFR96uYWbn23kwxeuQqZA7gOTg5C38rcficTwwGcw23FqIBRxx+Ne0r7kelKJlNfxqGttMsaYCWQBjslZWTjIRy5ezT/ftmPY8YFYgpuePsy5qxo4ZWltkWpnJlwg4M0KK0Biv0Ri9OBnMIlf+nsvyV88miH5XzLhX3oyv/S9jVMyZjbIGuCIyPsK9SWqekOhrmWK65qzlnLT04fYcaRr2PEXmzr5+RMHWDv/ZMpLbMCxGUMgAIEyt8jpZMuU0fiRJ+CcV2cJijJlQE4/npLlODVh34hkgPGR5waT9aUnAUw5nq1MxiR+xhgYvQXnxxQmPaMCFuDMEPWVJbz97GV8+fadIwYc37n9CBeunctrT1lUpNoZk4NAAAi4hUmTJOgyUk93w4KdsTIfZwiMsmUyTt8/uQPOOD9zRt/UIGvEsTxep15n8HXqOTKUHeX9sGOZymUqm+2+5nC/BxTmnTj858rpPjP2sdR6j3V+zEzTOdy7se49kHEV8iIZLcA5QPYAZx6QbKeOAce91w0p1+wBWsZbQTP1vO7URfxhVwv3vTQ8+V9Ld4QbnzjAqcvmsGROeZFqZ8wsJpKSbG4CW1KDL8Oc5RN3/ZmkeSts3FLsWsxKWXONq+pKVV2VvgFfAcLAg8BrgGpVXaSqi4Aq79gfvDJf8T5jZpD51WW859zlzK8eOUj10T2t/OaZwyQS1lRujDGmeHwtpiIilwHfAW4Btqjq3ao6OKVGVSOqejewxSvzHRHZUrjqmqnigrVzueqUhSOOR+IJbt52mGcOthehVsYYY4zjd7W4T+E62P5KVRPZCqmqemUDwKfzr56ZqsrCQd6+aTkbF49cpmHX0W5+8cQBuvotb4oxxpji8BvgbALaVfXgWAVV9QDQDpydT8XM1Hfy4hreetZSyjMs03D3i0e5L22BTmOMMWay+A1wqoEqESkZq6BXptL7jJmh3nDaYi5cO3fE8bbeKL948iD7j/cUoVbGGGNmO78Bzl7cLKlccuS8DzfQeK/fSpnpY25VKe8+dzmLakfmM3l8bys3PX2IWDxrb6YxxhgzIfwGODfixuB8S0Ten62QlyTwW7hp5jfmWzkRWSoi14tIo4gMiMg+EfmmiNSN45oXi0hcRFRE/inf65gh569p4KpTFo3IfhBLKLc818ST+9uKUi9jjDGzl9+lGr4KvAU4HbheRD4PbAUO44KZpcAlwHJcILTN+4xvIrIGeBiYD9wM7ATOAf4CuFJELlDV46NcItM1q4GfAL24Ke2mAEpDQd62aSlP7W9jW9rsqT3HevjF4wc4aWENtRXhLFcwxhhjCstXC46q9gOXA7/BBTDLgfcCnwH+znu9wjv3W+BV3mfy8T1ccPMJVb1aVT+jqpcB3wBOBL6UxzX/HagF/iXPOpks1i90A44rMizTcN9Lx7hz+5Ei1MoYY8xs5beLClVtU9W3AJtxwcaDwC5ve9A7dq4XlLTmUykRWQ1cAewDvpt2+lpcluT3ikilj2u+CfgA8AmgMZ96mdFdtXEhl6ybN+J4R1+UXz99iJebuzJ8yhhjjCk83wFOkqo+oaqfUtVLVPUkb7vEO/b4OOt1mbe/Kz3fjqp2AQ/hloo4N5eLich84IfAb1T1p+Osm8mioaqUd52zjKV1I5dpeHJ/G//79GEiMRtwbIwxZuLlHeBMsBO9/a4s53d7+3U5Xu863M/6sfFUyozt3NVzef0piwikjTiOJ5Rbn2/i3h1Hi1MxY4wxs4rfQcaDRCQAnIUbc1OhqoVcMbzW23dkOZ88PmesC4nIB4E3Ae9QVV+/XUXko8BHARYsWMDWrVv9fDwn3d3dE3LdYjqjJMHFi4Wth4evR7X/eC8PP7WNRON2Kkv9P3oz8V5NJLtfubN75Y/dr9zZvcpdoe9VXgGOiPw58A9Aaoa3G1LO1+EW3AwB5+c7Fme0Knj7UVd0FJGVwDeBX6rq//j9ElW9Dtf6w6ZNm3TLli1+LzGmrVu3MhHXLbbWmv08eetOugdiw47ftDdA1YKlvGbNQk5fNmZ8OsxMvVcTxe5X7uxe+WP3K3d2r3JX6Hvlu4tKRL6DCxrmAV1kCDJUtQ14CjgBeH0e9Uq20NRmOV+TVi6b64E+4E/zqIMZhys3LOLSE0cOOO4eiPH4vla2vtTM7qM26NgYY8zE8Lua+GtwwUI38GZVnQMcy1L8Z7iWljfmUa+XvH22MTYnePtsY3SSzsRNNT/mJfZTEVHgP73zn/WO/SaPOppR1FWW8M6zl7GioWLEuWcOtNHSNcAdLxzhYGtvEWpnjDFmpvPbRfUxXIvNP6rqzWOUfcTbn+67VnC/t79CRAKpM6m8ZH0X4FpmHh3jOjfgZlulOwG4GJeI8CngmTzqaMZwzuoGXn/qYr7/+z3EE0MNfQmF3z3XxNs3LeOW5xp521nLmFddWsSaGmOMmWn8dlElp2VfP1ZBVe0EOoFFfiulqnuAu4CVwMfTTn8et4jnDao6uJKjiKwXkfVp1/mEqn44fWOoBedW71h6rh1TAOFggDefsYRNK0aurNHeF+W3zzbS3R/j5m2H6eyPFqGGxhhjZiq/AU490OHloslFAhiZ2jY3fwo049a9+o2I/IuI3Af8Fa5r6rNp5Xd4m5lC1s6v4pqzllJbPnKZhiOd/dz2fBPtvVF+88xh+qPxItTQGGPMTOQ3wOkEakRkzEWFRGQubhp3Sz4V81pxNgE/xmVN/hSwBreI53l+16EyxXPFyQu5+vTFlIZGPm77jvdy385mWroG+O22RqK28rgxxpgC8DsGZztwEXA2biHM0bzX2z/lt1JJqnoQt7xCLmXTF7MereyPcYGTmQS1FWGu3LiInoE4N207PGw8DsCLTZ1UlgY5f41w+wtHXKLA9EyBxhhjjA9+W3D+Fzcz6nNeor+MROR84Au4Acm+88+YmefslXWcvLiGKzcszHj+iX1tPHuwnT3N3dz/UvMk184YY8xM4zfA+QHwMm5F8TtE5MrkNURkrohcJiLX4WZBVQLPAjcWsL5mmgoFA1y6fj5r51dlzI8DsHXXMXYf7eK5Qx08+or1QBpjjMmfry4qVR0QkdfhZji9ChfoJKUugyDAHlyuHBtUYQBYNbeSdQuqAZfw74l9bSPK3Ln9KOUlQR7ZA1WlITYuyZbr0RhjjMnOdyZjVd2Ny23zNaANF8ykbl24TMfnqOr+wlXVzARXbFjA4jllnLe6gZMX1Yw4H1fllueaaOke4N4dzew51l2EWhpjjJnu8lpNXFU7VPWvVXUusBG4AngtcAbQoKqf9JZrMGaYcDDAm05fwtzqUi5fP5+VGTIdR2IJfrPtMO19EW5/vonG9r4i1NQYY8x0lleAk0pVX1TVe1T1TlV9VlUtmYkZVVk4yNVnLKG2IsxVpyxiYU3ZiDI9A3FufqaRrv4Yv322kdaeSBFqaowxZrryuxbVcm8bMw+OV36JiCzPr2pmJqspguXPBgAAIABJREFUC3P1GUuoKgvxxtMWM6di5CPV2hvht8820tUX5aZnDpMYde14Y4wxZojfFpx9wF7gIRHJZQmGJ4FX/FbKzA5zq0p542mLqS4L8ebTl1BRMjLpdVNHP7e/cIT2ngitPRGOdvYXoabGGGOmm3y6qASXYfhRETktx/LGZLS0roLXnrKQ2oowV5++hJLgyEfylZYe7n+pmXgiwf88cZDnDrUXoabGGGOmk3wCnE7cmk/LgD+IyBsKWyUz26ydX82lJ85nXnUprz91EUEZGRO/0NjJPQeVWEK5d0czd7xwxJZ1MMYYk1U+AU4vcB5wH1AF/K+I/FVBa2VmndOWzWHzqnqW1VdwxYYFGcvcfTDB84c7ANjR1MnPnzhImw0+NsYYk0G+08Q7gdcAP8KtFv5VEfm+iOS7crgxnL92LhuX1LJuQTWXrMuc7fj+nc08f6gDVaWla4CfPX6Al5tzXdzeGGPMbJH3NHFVjavqR4C/8w59BLd8g6WeNXm7fP18Vs+r5PRlczhrRd2I8wrc91Izd714lGg8QSSW4JZnm/j9rmMkbJqVMcYYTyHy4HwFeDvQD1wGPCIiq8Z7XTM7BQLCVacsYvGcMi5Y08D6hdUZy+080sUvUrqont7fxq+ePkT3QGwyq2uMMWaKGneAA6CqvwYuBZqB9bgZVhcV4tpm9klmO26oKuVVJy1gRYZsxwDHeyLc+MQBdh91XVSH2/r42WP7OdjaO5nVNcYYMwUVJMABUNXHgXOB7cA83IKc9YW6vpldysJB3nzmEmrLw7z+lEVsWDxy3SqAaFy57YUj/H7XMeIJpWcgzv8+fZgn9rWial1WxhgzWxUswAHwFtc8HxfclAI5ZTw2JpNktuPKshCvOmkBb18bIBjInFZp28F2fvXUIbr6oyRUeXB3C7c810R/1FYOMcaY2chvgPN53CriWalqF/A64D+A/cCB/KpmDMyrLuUNpy4mFBA2LQjwjk3LqC3PHDcf6eznxscPsv94DwB7mru58fEDNHdZ9mNjjJltfAU4qvp5VR01wPHKxVX146q6SlVtwLEZl2X1FVy5cSHgAp53nbOMtfOqMpbti8b5zbZGHn3lOAlV2nujg9mPrcvKGGNmj4J2URkzUU5YUE1NWZhwUCgNBbnqlIVcdMJcsvRY8djeVm7e1khfJE407rIf//TR/bxyrHtyK26MMaYoLMAx00ZZOMA7zl5OXUUYEeHM5XW89cylVJZmzi95oLWXnz1+gKaOPgBauiPcvK2RXz55kCMd1m1ljDEzWSjbCRG53nvZpKqfTTvmh6rqh/KpnDHp5lWX8q7Ny7n7xaPsPtrN4jnlvPuc5dzxwhEOtvWNKN89EONXTx3iohPmcdrSWkSEQ2193Pj4AdYtqOaCtQ3MqSgpwk9ijDFmImUNcIA/xiWOfQn4bNqxXFYIT5ZTwAIcUzCloSCvP3UxTx9o48HdLVSUhLj6jCU89korj+9rHVE+ofD7XcdobO/jknXzqCx1j/2uo13sOdbNKUtq2by6noqS0f53MMYYM52M9i/6DbjgpCnDMWOK7szldSyqLePW55ro6o9x3poGFtWWcef2I/THRq40vru5m33HezhzeR1nLq+jJBQgnlC2HWznxaZOzloxdNwYY8z0ljXAUdU/zuWYMcW0qLac92xewR3bm9jX0svKuZW865zl3PZCE0c7B0aUj8aVx/a28tyhDjavqmfjklqCASESS/DInuM8d6idc1c3sHFxLYFsI5iNMcZMefanqpn2ykuCXH36Es5f04AI1JSHueaspZy6NPu6r33ROFt3HeO/Ht3PS0e6BqeQ9wzEuXdHMzc8ss9WKTfGmGnMAhwzI4gIm1c3DM6qCgUCXHrifK7csJCSYPbHvKMvyh3bj/DzJw5yIGUNq7beKLc828Qvnjhga1sZY8w0ZAGOmVGW1Vfw7s0rWFJXDsCJC6t5//krOH3ZnKw5cwCauwa46ZnD3PTMYZo7h6aQN7b386unDnHDI/t4an8bfRFb+sEYY6aDXKaJj5dNEzeTqqo0xDVnLuWhPS08tb+NipIQl6ybx+nL5vDIK8d56Uj2rqcDrb0caO1l3YIqzls9NIX8eHeEB3Yd46GXW1g9r5KNi2tZ0VCBiI3TMcaYqSiXaeL5/gtu08RN0QQCwkUnzGPxnHLu3H6EgWiC2vIwV25YyJnL5/Dwy8fZP0rX066j3bzc7KaQn7NqaAp5PKHsPtrN7qPd1JSHOXlRDRuW1FBTZuvKGmPMVJLLNHFjpq0186p4zzkruO2FpsHsxfOry7j6jCUcaO3loZdbaO4aOdsKXP6cZw918GJTJ2csq+OUJbVUlQ39L9PZF+XRV47z2N7jrGioYOPiWlbPq8q64rkxxpjJ42uauDHTUW1FmHeevYydR7p4eM9xOvuiACyvr2DZ2cvY3dzNw3uO0+EdTxeNK4/va+WJfa2saKhgw+JaVs2tHAxkVGFfSy/7WnqpKAmyflENGxfX0FBVOmk/ozHGmOEsdauZFUSEkxbVsG5BNc8daufxva30RuKICOsWVLNmXhUvNHbw2Cut9EUzDyRWYN/xXvYd76U8HGT9omo2LBoeyPRG4jy9v42n97exeE4ZGxbXsnpepWVJNsaYSWb/6ppZJRgQzlhex4bFtTy1v42nD7QRiSUIBoTTls7hpIU1PHOgjacOtBGNZ++h7YvGeeZAO88caGdhTRkbFrvgKTULcmN7P43t/Yi4brGVDRWsnFvJwpoySyJojDETzAIcMyuVhAKct6aB05bV8tjeVp4/1EE8oZSEAmxe3cApS2t5fG8rzx/uIDHGSLQjnf0c6ezn97uOccKCKjYsrmVxbdngDCtVONrZz9HOfh7b20pZOMiKhgpWNFSwsqFycG0sY4wxhZPXv6wiUgq8FbgQWApUkn22larq5flVz5iJVVES4tIT53PmsjoeeaWFnUe6UHXHt5w4nzNX1PFiYycvNnXS1R8b9VqxhLKjqYsdTV3MqQizYVENJy2qGRHA9EfjvHSki5eOdCHiVkhf2VDJyrmVLLLWHWOMKQjfAY6InA/8AljM0DRwGApwUv/eFWwmlpkGaivCXLlxEWetqOehl1vY29IDQE1ZmHNXN7B5VT0HWnt5sbGTPcd6iOvoj3V7b5SH9hzn4VeOs6LetdSsaKgYzKuTpArNnQM0dw7w+N5WSsMBVtS7sivnVlJlrTvGGJMXX/96isgy4FagFngOuAP4G6Ab+CawELgMWA20AN8HLPWrmTbmVZdy9RlLONTmppA3trup5SLCioZKVjRU0ue1wGxv7KClOzLq9VSHBiYD1JaHWdlQwYqGSpbWlRNOW0ZiIJpg19Eudh11yQhrysMsrCljYW0pC2rKWFBTNuIzxhhjRvL75+EnccHN7cDrVVVF5G+AblX9x2QhEfkT4FvAaar6poLV1phJsrSugnecvZyXm7t5ZE/LsECmPBzk9GVzOG1pLc1dA7zY2MnOo11EYokxr9vRF+XZQx08e6iDoAiL68pY6bXY1FeWjMiM3NkXpbMvOhjwBESorypxQU9NGQtqS5lbWWrdWsYYk8ZvgHMFrsvpWtXsbfSq+h8iUgd8UUQ+oqo/HE8ljSmWtfOrWDu/ikNtvWxv7OTl5u7BQEZEBltVLjphLi8f62Z7YyeH2vpyunZclYOtfRxs7eMPL7slJpKDj5fXVVAaDo74TEKVlq4BWroGeOFwBwDhoDC/uowFtWWDgU9thWVWNsbMbn4DnOVAAng67XhJhrLfBb6AW/LBAhwzrS2tq2BpXQWXnui6kLY3dgx2XwGEggHWL6xh/cIaOvqigwOTuwdGH5icqnsgxvbGTrY3diICC2vKWF5f4QVRpVlz6UTjyuH2Pg63DwVWFSVB5vdGuW/nUeorS6mvKKGuMky1LSlhjJkl/AY4AnSpampbfA9QIyKS2qqjqh0i0gGsL0A9jZkSSkIBNi6pZeOSWlp7IrzY2MmOtECmtjzMeWsa2Ly6nubOAfYd72H/8V6OdvbnPOJeFZo6+mnqGAqiqstCrlvKC3jmV5cNy7uTqjcSJxpP8OzBjhH1r68soa6ihIYqb19ZQm152Lq5jDEzit8A5zCwVkRKVTW5gM8hYB1wEvBisqCIVABzgNFHYRozTdVXlnDhCXM5f00D+473sL2xk70tPcS9xDkBERbWlrGwtoxzVzfQF41zsLV3MODpjfgbf9/VH6Orv5vdzd3D6rCgppQF1S7wmVtdQiiQfRByJJbgSEf/4LpcScGAMKciTH1lCfUVJdSUh6ktD1NdFqK6LGzraxljph2/Ac5uYC2wEnjJO/YYLsD5GPCJlLKfxLX47BtXDY2Z4gIBYfW8KlbPq6I3EmNHUxcvZphhVR4Osm5BNesWVKOqtHRH2N/qgp3G9r4xEwpm0toTobUnwo6m5CBkmFvlZlytK0sgc/qoryihvGTkeJ5U8YRyvDvC8QyzwkTc+KDqshA1Za6bq6bcBT41XgCUrSXJGGOKxW+AcztwFfAGhgKc/we8D/i4iKwFngFOA16LG5B8Y2GqaszUV1ES4qwVdZy1oo6jnf1e3pzuEUkCRYR51aXMqy5l04p6IrEEh9rcdPL9x3voHCOpYDYJheauAZq7BngecA2sUBYOUFdRMtg9VVcZdi01ZWN3TakmW49iNNKfsUx5SXAwAKoqC1FVOrRVensLgowxk8lvgPNb4BrcYGMAVPVBEfk34K+BK4HXMJT07wHgywWopzHTTnKG1aXr59PaE2Hf8R4OHO/lUFvviHWuSkKBwVYgVaW9L8qh1j6OdrllIFq7I+PKmNkfTYwY0wMQFNc1lRr0zKksoa4iTGlo9FafVH2ROH2ROM2dA1nLlIQCVJeFqCxxQU91WTL4CVJVGqayNEhlScjGAhljCsJXgKOqB4FLMxz/WxG5G3gnsAzowCUBvEFV8/tT1JgZpL7StZ6cubyOWDxBY3u/G4vT2ktL1/CgQERcwFFRwinUAhCNJ2juGhhc0+po5wAdfdFx1yuuyvGeCMd7InBs+LmSUICawW4pb18+9L48HByRt2c0kVjCdYONMixPBMrCQSpLgpSXhKgsCVJRGqKiJOhtIe+ce21jg4wx2RQsD7yq3gPcU6jrGTNThYIBljdUsLyhAnDTw/d7A48PtPbSl2HwcTgYYMmccpbMKR881h+NDwY7ycCnx+fA5dFEYglauiNZszWHAjIi6EnuK0tdIBLymXVZdag1aKz5CclgKBn4lIeDlIUDlIbcviwcpDQ0tC9NOW+MmflsoRtjiqyqNMSGxbVsWFyLqnK0c8AFPK29HO3oJ5Zl9LFbldwtH5HU3R/jaFc/zZ0D9HW10dgfpr03OubaWfmIJZTW3gitvdkDkdJQwOuSCnpBT+bX+Sw/kRoMjdYqlC4gQmk4QFlK0BPsi3LPi0cpCQWGtmCA0rT3qa/9tF4ZYyafBTjGTCGSMrV88+oGEgmlpWeAox1eK01XP8e7I4NT0dNVlYWoKqtizbwqlvR3crhsBQlVOvuitPVGaetxAUlbT4S23ih90YldKm4glmAgFqG1d/RyJcEAlaWuJSa1Oyr5ujzl/XjX4kqoprQSuW6+JbEEew53jP7BFCKuVS0ZAIUCAUJBIRwUQoEA4aAQDgYIBQOEA0Io6M6XePvUMuHg8ADKut2MKYy8AhwRqcbNpDoVqANGS4+qqvqhfL7HmNkuEHDLMMyvLhscjxOLu66jI163VHNnP609URJZWmkCIsypKGFORQmr5lYOO9cXidPWOzzoae2J0NUfzWvaer4i8QSR3gRtvWOPKwoHZbBLKjUYKi8JDmuVKQ0NdVEVOmhQdV14uaw/5lcwIJSEUgOflPfBAOFQgFLvXDhlnwy20gMmY2Yr3wGOiHwU+CqQ+i9lpn891DuugAU4xhRIKBgYbOVJisQSHOse4EiHC3iOdvaTZUb3MOUlQcpLylmcMrYHQFXpicTp7IvS1R+jsz9KZ7973dXn3mfrOpto0bjS0Rf1Ncg6HJTBsTkj9uEgCzRBX3knJaEApcHgYFdUqRcoTObMrnjCa2Fi/K1r6S1NySBpKBBKtia518kWpaFgSoa/D4rvcVXGFIuvAEdE3g5833vbAzwCHAVsppQxRVQSGjkIeevW/Vy2acWwlpl2r7VmIDp6y4OIDOaxyURV6YvGB4OfZNDT1R+jeyBGTyRGbyTOBAz9yUs0rkTjMbqzz2LH/VOWWchrVck0Jqc0FBzW3RT2uqJS34dDKa+DAQKTNH5nIlqaAiIs7h/ghw+8MhjwJIOh1GAp2+tgIEAokOzCE8Je917ytaUJMIXitwXn097+duCdqtpV4PoYYwpoblUpc6tKRxzvGYjR1huhrSdKa68X+PRE6OyLZe3qSiUi3piYEAtqyjKWSY516YnE6BmI0+MFPumveyOxSe0Oy0csocQicd/La2QTDMhgi0hqN9Pge68rath7L4goGdai4rWyTGJgkFBFFV8LyfoRDEha4DM0jik5xil1vFMoOd4pJWhKjnFKfjbstcKFAuKuH7CWqNnAb4CzAdfl9MHJCG5EZCluRfIrgQagCfgN8HlVbcvh85XA1cDrgDNxOXoSuCzMNwLfVlVbK8vMOpVehuGldcOPxxNKe2+Ejr4onf0xOvtc11RnX4yu/qivX/ABkcHvoTp7uWRrUDLY6fMCid5InN5obPC1Oz71g6FcxBNKXyJOAVIZDUoPmtIDonD6uWRLUygw2EKVXi4UkEmfLRZPKPGEMkDhxzelEnGJLoPBZOATGBYAJQOtYCDgygVcYO9eC4GAEPCuEfDKB8Q99+612w/EEuw51k04EBj8LrelvbeAq+D8Bjg9wICqZm/LLRARWQM8DMwHbgZ2AucAfwFcKSIXqOrxMS5zEfBToBW4Hxcc1eMGSH8VeIuIXK6qOYxWMGbmCwaEhqpSGjK0+oBLONiZEvwMjs/xAqF8uqVSW4Mg8/cmqSoDsYQX9AwPhvqicQZicfqjiaF9NE7/BAwEnoomImgChs/28lpIqiVOPNw41M0UDBBObTUJDu+CSg2akoFDKBAgIBRtur0qxFSJJRTXczkxMwqX9Ef57bbGMcuJMDLQCrr9YBAl7lgyeEqeSwZcocDwcwFhWLAV8AK11PeBweuTFrwNBWzDXk+jLkS/Ac6zwBYRqZ6EFpzv4YKbT6jqt5MHReTrwF8BX8It8DmaI8AfAb9MbanxZoFtBc4HPg58raA1N2aGCgcDowZAsXjCG4MTpzd9n9Il1RuJZ53qPhoRoSwcpCwcpL6yJKfPqCqRWIL+WIL+aJyB5D6aoD/m9sGBdtq1koF4YnDMykAs4WZ3zZIAKRs3filOagDQBLi/d8dHYDDYGQp8vK6nwFDrSshrTRr22guekmXCg2UCQ9dJKVvsgGosqqn3euqSwaCHjIHQ609dxPws3daTzW+A803gclxQMGFrTInIauAK3Erk3007fS3wUeC9IvIpVc36f5mqbgO2ZTjeJSJfA/4b2IIFOMYURCgY8Kakj15OVemPJtxg5IG4Nyg5vTtqqJVmPDO2RITScJDScJDa8swZLZb0d3G4bFHWukbjykAs7oKfDEFQNJ5wv5xiCaKJBNGYEo2nnUt5bRxl8n+pJ1tHhnVFeQHW8GMprSSBkS0myZaOYEAIpXRTjSgTVdrikYzXmU6tIUmqbomXOECGZ7lYsysz8bsW1a0i8kXgi14U/O+q2jcB9brM29+lqsP+fPKCk4dwAdC5wL15fkeyIddmgBkzyUTEm6IehKqxyw/E4sO7o7zgpzc6dLwvGnddUtF4QYMIEaEkJAXLKaNet0gkNhTwDAZCgwHTUEDkyqUETLG0z1jQ5EssoUX4Jbw/41GBYUFPsusolPY+tbUk2Z2UbDEZ7XxQxLW4JAOqtM9mbIUZLDv2d07V1rAk33lwVPVaEekGvgL8XxF5ERitu0pV9XKfX3Oit9+V5fxuXICzjvwDnA96+zuyFfBy/nwUYMGCBWzdujXPr8quu7t7Qq47E9m98mc23C8BKrxtUMBtCXXBREKHZv64vTum6GAZSQywbGAvqoxr1XbfvLqOmip1VAIESagSS8BAHCJxGEh4+7gSGXw9dGwgzuDxSGpZ732ybMzipgmlFCvgKowAEAhASPAGXMN/PfQyQYE1cwJ87DR/XVWF/jcrn0R/XwL+Bvffphw4a4yP5PNfrtbbZ8udnjw+J49rIyJ/hpuZtQ24Pls5Vb0OuA5g06ZNumXLlny+blRbt25lIq47E9m98sfuV+5S71Xca11xXVBxb7mJofeRYe8TROLJrquhVplILJHXGKNCCjOOuMmTSGjGLrfa/iaOBOYTTbjjsbQuuFhiqNUp/Vw84c7HEjpl8iSZ/CSARCKtGyTq/qOuXljLli3n+bpeof/N8pvo74PA33lv9+JaT4qR6C/ZLub7fw8ReQtuLNER4K2qWuA5B/50R7vZenBrMaswbdi98sfuV+5yvlfCYOQQwm2VWYrGEwniCTfzLPlXeiz5enDvftnHvfPJX/7xOINBQNwrF08kJrd1KV3Q24DVpeW0BXaOMedtbIkExBMQT4j3Wrwt/VjaPp7hmFc+Fvf2CSGREGIJSMSFuILq1O5SmUnGu2ZcIfhtwfkzXFDxE+DD6eNjCijZQlOb5XxNWrmciMjVwM+BZuBSVX0lv+oZY8zogoEAwQAFXQ9qMBgabAlREsmgSN0strhCIp4glvCCLB0KnoZ/Rr3ySjyuE7Li/FgCAbeFB0O3ia1DQl1QlfACo4R6+0TKXtPee+USieTnZXAfz3Bs8Jz3XaWJAD2qGc9lXuVoZggFi/+z+Q1w1nn7T05gcAMuEV/q96U7wdtnG6Mzgoi8DfgZruXmMlXdnX/1Cueeznu49758hxEN9+3Lvj3q+T+/788L8j2vXflarlp9Vdbzt71yG7fvu70g32U/U/4ur7qcq7k66/np+DNN6H+ntFQlM+JnSjPaz5RIKH+x9RM5XeeeMc6vr7qYdVUXD7Zipbc+7en9A3v7H8rpu8byqvrPjHr+ntY8Jvy6oU2DLVYAq8ouYF3FRVk/ku1n6mNoqFWuzi79+6GASMWNH0sMvd4R+KKPq2UX6r6UcNdl3lg0932a8j1aey9Sd5+vaw4cu5xIy6unZQtODxBR1faJqEyK+739FSISSA2mvBw2F+Cem0dzuZiIvBu4ATiMtdwYY8wIhZyyvGpuJa9evWDYsVgi4XU5JbhzfxV7Dxbmu+ZVlbpWqIS666uS0ASxODktOzIV1VaO3n6wo7Uw37NsboQ1y7PnM9rTO8Ben2lw375pGR/auIWy8PQLcB4HXisiDTlkEc6bqu4RkbtwM6U+DqT+2fF5XLf3D1Jz4IjIeu+zO1OvJSLvxw0k3o8LbjLP1zPGGDNhQoGA14zhMiIXyvlr5456/i5/DRBZ1VWWsLK+0gVQCXXdTJrwurKUsmgQLCc+1WUhVs3NNjJtcvkNcP4VeC3wWeCTha/OMH+KW6rhWyJyObAD2Axciuua+mxa+R3efvDPEBG5FBfcBHCtQh/IMG+/XVW/WfDaG2OMmTEWVJdx2rLsE3e7X6lkR4Hy+1+wZi6Ka4FKeLkLEriUBqpwT4FacGrKwiyeU+7Wd1MlgbouKu+7Dk/zoM1vor8/iMj/Ab4jIhXAV1R170RUzGvF2cTQYptX4TKEfwu32GYu/4lXMNT1+cEsZfbjZlUZY4wxRTe3erzz03KzeE45Z6+sz3q+K4+grarUd/aZCSPqo49SRJJjV+bjcuCAW8hyrER/a/Kr3tSxadMmffLJJwt+3d/d/Tuq1ueQytXQvbPb7pUPdr9yZ/fKH7tfuZtt92rLsi15f3a0PDgi8pSqbvJzPb+h1soMxxq8LZvpOcprklSFq8b1QMwmW/dstXvlg92v3Nm98sfuV+7sXhWP3wDnAxNSC2OMMcaYAvI7BucnE1URY4wxxphC8btUw8Xey+cmIReOMcYYY0xe/HZRbcXNIJtX+KoYY4wxxhSG3wCnA4irattEVMYYY4wxphD8ppN8GagWkcmZpG+MMcYYkwe/Ac7PgTDw9gmoizHGGGNMQfgNcP4deASXyTj78rfGGGOMMUXkdwzO3wMPAKcAt4jIduAhoBmIZ/uQqn4h7xoaY4wxxvjkN8D5HC4zcXLFyo3Ahhw+ZwGOMcYYYyaN3wDnAWzpBWOMMcZMcX4zGW+ZoHoYY4wxxhSM30HGxhhjjDFTngU4xhhjjJlx/I7BGSQiJcCrgU3AfNzYnGPAE8A9qhopSA2NMcYYY3zKK8ARkY8CXwTmZinSIiL/oKo/zLtmxhhjjDF58h3giMhXgE8zNFX8MHDIe70UWIJbjPP7IrJGVT9TiIoaY4wxxuTK1xgcEbkE+GtccPNr4GRVXaaq53nbMuAk4Fdemb8WkYsKXWljjDHGmNH4HWT8cW//I1V9m6ruTC+gqi+p6tuBH+GCnD8bZx2NMcYYY3zxG+CcDySAz+ZQ9h9wA48v8FspY4wxxpjx8BvgzAU6VLV5rIKqehRoJ/tAZGOMMcaYCeE3wOkCqkWkbKyCIlIOVAPd+VTMGGOMMSZffgOc54Ag8MEcyn4QN0vrWb+VMsYYY4wZD78Bzn/jBg5/TUQ+lK2QiHwY+BpuDM5/5V89Y4wxxhj//ObB+THwXuAS4DoR+UfgflwuHAWWAZficuEIsBX4SYHqaowxxhiTE7+riSdE5E3A9cBbcAHNe9OKJRMA/hr4kKrquGtpjDHGGOOD70zGqtoJXCMiZwPvZGgtKoBm4Eng56r6RMFqaYwxxhjjQ96LbXoBjAUxxhhjjJly/A4yNsYYY4yZ8izAMcYYY8yMM2oXlYhcXIgvUdUHCnEdY4wxxphcjDUGZytu+vd4aA7fY4wxxhhTMLkEHjJ2EWOMMcaYqWOsAGdVHtecj1t9C1YRAAAV0klEQVRJ/PVYcGSMMcaYIhg1wFHV/bleSEQqgE95WzUuuNkJ/P14KmiMMcYY49e4x8aISBD4GK7VZj4usDkEfA74saomxvsdxhhjjDF+jCvAEZF3Al8EVuMCmzbgy8C3VHVg/NUzxhhjjPEvrwBHRK4A/gU4HRfY9AHfBv5FVTsKVz1jjDHGGP98BTgisgnXQnMpLrCJA/8JfE5VGwtfPWOMMcYY/3IKcERkLfDPwFsZmhl1E/D3qvrSBNXNGGOMMSYvY2UyXghcC3wQCHuHfw/8rao+PsF1M8YYY4zJy1gtOC8D5bhWm2eBv1PVOya8VsYYY4wx4zBWgFOBW2pBgTrgeyK+c/epqq7Jo27GGGOMMXnxs1TD8jy/Y7xrWRljjDHG+DJWgPP5SamFMcYYY0wBjbVUgwU4xhhjjJl2AsWugDHGGGNMoVmAY4wxxpgZxwIcY4wxxsw4FuAYY4wxZsaxAMcYY4wxM44FOMYYY4yZcaZ0gCMiS0XkehFpFJEBEdknIt8UkTqf16n3PrfPu06jd92lE1V3Y4wxxhRPTquJF4OIrAEeBuYDNwM7gXOAvwCuFJELVPV4Dtdp8K6zDrgP+DmwHvgA8DoROU9VX5mYn8IYY4wxxTCVW3C+hwtuPqGqV6vqZ1T1MuAbwInAl3K8zj/jgptvqOrl3nWuxgVK873vMcYYY8wMMiUDHBFZDVwB7AO+m3b6WqAHeK+IVI5xnUrgvV75a9NOf8e7/mu87zPGGGPMDDElAxzgMm9/l6omUk+oahfwEG6l83PHuM55QDnwkPe51OskgLu8t5eOu8bGGGOMmTKmaoBzorffleX8bm+/bpKuY4wxxphpZKoOMq719h1ZziePz5nI64jIR4GPem+7ReSlMb4vH3OBlgm47kxk98ofu1+5s3vlj92v3Nm9yt1o92qF34tN1QBnLOLtdSKvo6rXAdeN8ztGr4DIk6q6aSK/Y6awe+WP3a/c2b3yx+5X7uxe5a7Q92qqdlElW1Zqs5yvSSs30dcxxhhjzDQyVQOcZFdQtrExJ3j7bGNrCn0dY4wxxkwjUzXAud/bXyEiw+ooItXABUAf8OgY13nUK3eB97nU6wRwU9FTv68YJrQLbIaxe+WP3a/c2b3yx+5X7uxe5a6g90pUxzuMZWKIyJ24AOQTqvrtlONfB/4K+IGqfizl+HoAVd2Zdp0f4AYKf11VP5Vy/BPAvwN3quqVE/mzGGOMMWZyTeUAJ32phh3AZlzOml3A+alLNYiIAqiqpF0nfamGx4GTgDcBzd519kz0z2OMMcaYyTNlAxwAEVkGfAG4EmgAmoDfAJ9X1da0shkDHO9cPS6T8dXAIuA4cDvwj6p6aCJ/BmOMMcZMvikd4BhjjDHG5GOqDjKe0URkqYhcLyKNIjIgIvtE5JsiUlfsuk013r3RLNuRYtdvsonINSLybRH5g4h0evfhp2N85nwRuU1EWkWkV0SeE5G/FJHgZNW7WPzcLxFZOcqzpiLy88mu/2QRkQYR+bCI3CQiL4tIn4h0iMiDIvKh9MkeKZ+blc+W3/s1m58tABH5iojcKyIHvXvVKiLPiMi13jCSTJ8Z97M1XRP9TVsZxhbtBM7BrW5+pYhckDq2yAAuT9E3MxzvnuyKTAH/AJyG+9kPAetHKywibwJ+DfQDvwBagTcA38DNRnzbRFZ2CvB1vzzP4rrC071QwHpNNW8D/gM3DOB+4ACwAHgL8P+A14rI2zSlyX+WP1u+75dnNj5b4CYGPQ3cjRv7WolbS/JzwEdF5FxVPZgsXLBnS1Vtm8QNuBOXOfnP045/3Tv+/WLXcSptuBXf9xW7HlNlww2yPwGXhXuL98z8NEvZGu8fkwFgU8rxMlyQrcA7i/0zTaH7tdI7/+Ni17sI9+ky7xdIIO34QtwvbwXeas9W3vdr1j5byeciy/EveffleynHCvZsWRfVJBKR1bip7/uA76advhboAd4rIpWTXDUzTajq/aq6W73/48dwDTAP+LmqPplyjX5cywbAn0xANacMn/dr1lLV+1T1FlVNpB0/Anzfe7sl5dSsfrbyuF+zmvdcZPI/3v6ElGMFe7asi2pyXebt78rwP0aXiDyEC4DOBe6d7MpNYaUi8kfAclwQ+BzwgKrGi1utKS/5vN2R4dwDQC9wvoiUqurA5FVrylssIv8HN3PzOPCIqj5X5DoVU9Tbx1KO2bOVXab7lWTP1nBv8Pap96Bgz5YFOJPrRG+fbWmI3bgAZx0W4KRaCPxX2rG9IvIBVf19MSo0TWR93lQ1JiJ7gQ3AalyeKeO82tsGichW4P2qeqAoNSoSEQkB7/Pepv7CsWcrg1HuV9KsfrZE5NNAFW59yE3Ahbjg5sspxQr2bFkX1eRKLvqZbXHP5PE5k1CX6eI/gctxQU4lcArwA1yf9u0iclrxqjbl2fPmTy/wReAsoM7bLsENIt0C3DsLu4+/DGwEblPVO1OO27OVWbb7Zc+W82nccIy/xAU3dwBXqOqxlDIFe7YswJlakkkKbbyAR1U/7/V3H1XVXlV9Qd0SHV8HynGj8E1+7HlLoarNqvqPqvq0qrZ72wO4VtXHgLXAh4tby8njLWfzKdxMz/f6/bi3nzXP1mj3y54tR1UXqkvGuxA342w18IyInOnjMjk/WxbgTK5k5Fmb5XxNWjmTXXIg38VFrcXUZs9bAahqDDf1F2bJ8yYiH8et1fcicKmmZY7Hnq1hcrhfGc3GZwvA+4P1JlyA1wDckHK6YM+WBTiT6yVvvy7L+eRI8mxjdMyQZm8/G5p185X1efPGCqzCDYR8ZTIrNU0lm9Bn/PMmIn8JfAeXm+VSb2ZQOnu2PDner9HMmmcrnaruxwWFG0Rkrne4YM+WBTiT635vf0WGTJfVuARGfcCjk12xaeg8bz/j/wEdh/u8/ZUZzl0MVAAPz8JZLvk419vP6OdNRP4Wl0xtG+6XdXOWovZs4et+jWZWPFujWOztk7NiC/ZsWYAzidStWn4XboDsx9NOfx4Xwd+gqj2TXLUpSUQ2iFsoNf34CtxfTACjLlMwy/0KaAHeKSKbkgdFpAz4J+/tfxSjYlORiGwWkZIMxy/DZWKFGfy8icj/xQ2SfQq4XFVbRik+658tP/drNj9bIrJeRBZmOB4QkS/hsvo/rKpt3qmCPVu22OYky7BUww5gMy7j6i7gfLWlGgAQkc8Bn8G1fO0FuoA1wOtwWS1vA96sqpFi1XGyicjVwNXe24XAa3B/+f3BO9aiqp9OK/8rXMrzn+NSnr8RNxXzV8DbZ3ISPD/3y5uuuwHYilvWAeBUhvJy/F9VTf4DO6OIyPuBH+P+iv42mcc37FPVH6d8ZtY+W37v1yx/tv4S+DdcDps9uPw/C3CzyFYDR3AB4ospnynMs+Un3bJtBUtbvQw3/bkJiAD7cQPU6otdt6m0ef8D3IibldCOS6B1DLeeyfvwAvTZtOFmjeko274Mn7kAFwy24bpAn8f91Rgs9s8zle4X8CHgd7hM4924VPEHcGvhXFTsn6XI90mBrfZs5Xe/ZvmztRGXuX8brmUmhgsIn/DuY8bfe4V4tqwFxxhjjDEzjo3BMcYYY8yMYwGOMcYYY2YcC3CMMcYYM+NYgGOMMcaYGccCHGOMMcbMOBbgGGOMMWbGsQDHGGOMMTOOBTjGGGOMmXEswDHGGGPMjGMBjjFm2hGRlSKi3vbjYtdnKhORN3v3qV9Elkzg97zX+552EZk/Ud9jTK4swDGmCFJ+OY9YK8X75f05b9tShOpNutn4M08GbwXmr3tvr1PVwxP4dT/DLRhcC/zLBH6PMTkJFbsCxpgRVgLXprzfWpxqTKqVzL6feTL8Ke7e9gNfnsgvUtW4iPwTcAPwxyLyVVXdMZHfacxorAXHGDPtqOo+VRVv++Ni12cqEpFy4DPe2x+rauMkfO3PgP243y3XjlHWmAllAY4xxsxM7wPmea9vmIwvVNU48N/e22tEZPlkfO//b+9cg66qyjj++8twMUTzhumAEKZ4Q7TynvryQdEaSyNSBzIv5e1DkZMfLMdQuzsmTZq3sXG6QDoZpqaYJd5SUhNF0iINUEfNCRQBUfTl6cNaZ87isPfZ+1zew/sen9/Mmr32Wc961lr7HNjPu9az1uM4WbiB4ziO052cG68vmNmjHWz31/E6CDirg+06zka4geM4/QRJPdHpeH7y8XdSh+Q8x+REx1aSZki6V9Irkt6VtFLS45IulbRjXt20DzHNjJ+NlzRL0nOS3oplpyV1tpY0TdKNkhbGXTTvxXaflHSFpN3aOeZGdlFJ2kvSTyUtlrRK0jpJyyXdIunEenXrPJNd47j+KWltHPMjks6TVNe3UdKguOPoDkkvxd1N62L+SUnXS/q8pA8V9a1OGxOAifF2doHsNpJ6s555ybR9qi/63TwVb6dJUrPjcJxWcCdjx+kSJB0H3ATUbtEdAnwyphmSppvZ7SV1ngpcC2yZUz4EeB0YmlG8bUwHAF+TNMPMri7TbruQdAnwbcJsQsquMU2V9AAwxcxWlNR5LDAH+HBN0aExnSDpeDN7N6PuDsBdwIEZqkfFdADwVeBE4LYyfcrghCQ/P1cqcCjN/7G7JOe5zQf2Jzg4T6Rq8DhOx3ADx3H6D4sJL7V9gcviZzcDvy2qKGlKlB0E9AJ3An8BXgNGAJOAk2J+rqSjzey+ArWHE4yDXuBG4K+E3Tjjo14IL8ahwCvAvcAi4L/ABmA0cBhwPOH/mqskvWJmc9sx5iIk/YCqk21v1HkfsA6YAJwB7AQcBdwn6RAzW1egdn/gAkDAdcCjwLsE4/EcYDhwNOG5XZxR/waqxs3zBENpSezT1oRneyRwcGOj3YSj43UD8ESB7BLCd1DLUcCMmL8a+HOGzGsZnwEsSPKTcQPH2RyYmSdPnjqcAKukjLKepHxmCV2jgVVR/jXgwBy5A4E3o9xLwOCCtg14Fdi7TtuDgGMB1ZHZL+ox4AVgizaMeWwif1NG+aGEl7sBa4AjM2S2Ax5P9Fye01btM1kO7J4hdxDwXpRZCQytKR9JMLQstju8zvjGAGOa/G0NAtbGdha38Bv9bjLmIxqsOyap+/t2/Jvx5KnR5D44jjPwuYDw1z/AVDN7PEsofn5+vB0FTC2h+2wzezav0Mx6zWyemeX6BZnZIuBb8XYcYVanr6nMsgBcYGYPZvRrJfAF4O340bmSapedsphuZv/O0PcYYfYJwtLcQTUi46guBc02s7V5DZjZcjNbXqIvWYwDKv47/2pSBwTDtMKiRirGvldmw/arJ+s4fYUbOI4zgIkOnNPi7WNm9lBBlZuB92P+mALZ5cAdLXQv5ZEk3+ryS10kDQU+HW9XEJbXMokv4jnxdjjFz2RhwTNOl/32ril7O8nvU9BOK4xJ8itb0FNxUn7RzFY1Uf+NeB3tjsbO5sB9cBxnYLMPYakFYKWkE+oJR9YQHGT3KpB7uN7MTIqkscCXCcs5e0b9w3LER5XR2QITqTo9329m6wvk/wScGfMHA7fUkV1QpwwgDYWwbU3ZPwi+SrsAZ8aX/g0Ew3RDgd5G2C7JN2XgxJmsyhk2TzfZjxWEsQ4hGI9rmtTjOE3hBo7jDGzGJvljYypL7Qu4llJxiyTNIIQByNpJlcXWxSItsXOSX1JCPpXZOVcq8L+C8nTn1EYGnoVQBmcDtxJe+mfE9KakR4GHgXvM7O8l+lyP9HtY3aSOppenEt5K8lviBo7TYdzAcZyBzTYt1B1SUF60owhJ04Ark48eAh4AlhFerpXZk5GEXUew6ZbtdjMiyef6uSSkL94RuVKBlmZazOxOSQcBM4HPAIMJs13HxfQ9SYsJfkPzmmwmNbKaNSYnJvlmDZz0t1n4W3KcduMGjuMMbNKX80wzu6TD7V8ar+8DnzWzu7OEJPWlz0kt6azF8BLyW+XU7RPM7GngREkjCFvxDyNsDT+MYPDsC9wl6Utm9pt8Tbmky1Lb5UrVpx0GTqXt9ZQzNB2nrbiTseMMbNJlpE4aEUgaR9ixA3BbnnETGVOnrN28muR3LyGfynQiICUAZrY67kC72Mx6CMtjldkwAT+R1Mxs17Ik36yBMyFe3wE22TFWkkrbL5b15XKcduIGjuP0P9JlkKLdJwup+jocI6nMjEW72CnJv1AgO7mgvJExF/E01WWaHkmDC+TTnVOPtdh205jZCjM7n+rBfCMpZ6DVspTqjMn4JruzR7wusRBAsyGi03nFB6nZGSDHaQk3cByn/5EuO9U1WGzj6M3bUD1vphOk254zY00BSBoFnF6gq/SYi7AQIuGP8XYH4LQ6fRsNnBJv1xJ2VG1uliX5ht0I4m+i4qi8p6SG/HBi+I3KeUClHM0zSI8C+FuTOhynJdzAcZz+x9Ik//ES8t8nnFAMcKGkb0rK/bctaUdJF0lq9QC256jOFHwuOs/WtrUT8AeKnXcbHXMRl1OdFbpC0uEZfdsW+B1Vg+oaM3uzVq5dSJos6euSch3DJX2MapiFNRTPjOVxb7xuQQgj0SiVJaWt6krlkxo49zSpw3Fawp2MHaefYWZvSFpICLo4SdK1hLhSqxOZeUn+ZUknA7cTdkZdDpwl6VaCEfI2YTfN7sAhwBGEnUz3t9jP9ZKuI5yOPBh4UNIvCGEI3iMYKqcTZgN+CZzarjGX6NsCST8CLiQYVw9ImkM1FtW+wFeoLrMtIjt2VDvZGZgF/FjSfMLMxn8I388OhFAaX6RqcM2y4thYecylGturh40PIKxL/F6XAR8FPiVpFuGgxvXA3ZYRRDSDSfG6NDpVO07n2dyxIjx5+iAm6sSiiuXHEXYmWVbKqXMI4S/+zDo1aTUwIUNHTyIzs8Q4hhFenvXaupbgjJwbO6rRMVMQiyqRu7SezpjuB7avo6P0M6knSzDwynw3GwiG0CYxuxr8jS2M+p5vou43Mvq1tkyfCAdIVupctrn/rXn64CZfonKcfoiFHUmHA7MJyzeFf8mb2QKCU+l0wmm8SwnLHO8Ttg4/QTg59yTgI2b2TBv6+Q7BSfc8QmTt1QQH3+WxD5PN7BxKnB/TzJhL6LyYcGjdz4Bnk/69TDhwb4qZ9ZjZilbbKsGvCNuvzycs2z1PMBp6CcFSnwKuAj5hZjOs9dONfx6vu0lqKP6XmV1JiI7+JFVfq2dK9ml6vPYSfm+Os1mQme/ecxzH6TYkDSMYmiOB683s7A60OYhguI0Fbjazk/u6TcfJw2dwHMdxupA4u/bDeHuqpF060OwpBONmA9DpQycdZyPcwHEcx+leriEs9w0jOFz3GXH25qJ4e5OZPdeX7TlOEb5E5TiO08XECPNzCb5Hu5lZs2fbFLUzneBntArYw8xe74t2HKcsbuA4juM4jtN1+BKV4ziO4zhdhxs4juM4juN0HW7gOI7jOI7TdbiB4ziO4zhO1+EGjuM4juM4XYcbOI7jOI7jdB1u4DiO4ziO03X8H/3RtT6XRyVHAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter_wout1():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0#/np.sqrt(n)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    XT=XT0#/np.sqrt(n)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    theta=np.zeros((p))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta)\n",
    "        fits[i]=nl.norm(y-X.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X.T.dot(y-X.dot(theta))\n",
    "        theta=hard_thresh(theta,s)\n",
    "        base[i]=nl.norm(y-X.dot(beta)*(y.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(y)**2\n",
    "        baset[i]=nl.norm(yt-XT.dot(beta)*(yt.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(yt)**2\n",
    "    return corrs,fits,tests,base,baset\n",
    "\n",
    "def oneiter_wt1():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0#/np.sqrt(n)\n",
    "    co=np.ones((n,1))#/np.sqrt(n)\n",
    "    X_til=np.concatenate((X,co),axis=1)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    XT=XT0#/np.sqrt(n)\n",
    "    XT_til=np.concatenate((XT,co),axis=1)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    theta=np.zeros((p+1))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta[0:p])\n",
    "        fits[i]=nl.norm(y-X_til.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT_til.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X_til.T.dot(y-X_til.dot(theta))\n",
    "        theta_proj=hard_thresh(theta[0:p],s)\n",
    "        theta[0:p]=theta_proj\n",
    "        #yp=y-np.mean(y)\n",
    "        #ytp=yt-np.mean(yt)\n",
    "        #base[i]=nl.norm(yp-X.dot(beta)*(yp.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(yp)**2\n",
    "        #baset[i]=nl.norm(ytp-XT.dot(beta)*(ytp.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(ytp)**2\n",
    "    GT_m=np.zeros((p+1))\n",
    "    GT_m[0:p]=beta\n",
    "    gamma_p=y.T.dot(X.dot(beta))/nl.norm(X.dot(beta))**2\n",
    "    GT_m[p]=theta[p]/gamma_p\n",
    "    for k in range(1000):\n",
    "        gamma=y.T.dot(X_til.dot(GT_m))/nl.norm(X_til.dot(GT_m))**2\n",
    "        GT_m[p]=theta[p]/gamma\n",
    "    \n",
    "    gammaT=yt.T.dot(XT_til.dot(GT_m))/nl.norm(XT_til.dot(GT_m))**2\n",
    "    base=nl.norm(y-X_til.dot(GT_m)*gamma)**2/nl.norm(y)**2*np.ones((itnum))\n",
    "    baset=nl.norm(yt-XT_til.dot(GT_m)*gammaT)**2/nl.norm(yt)**2*np.ones((itnum))\n",
    "    return corrs,fits,tests,base,baset\n",
    "\n",
    "trial=20\n",
    "itnum=30\n",
    "mu=0.0003\n",
    "for typ in range(2):\n",
    "    for dst in range(2):\n",
    "        n0=500\n",
    "        n=n0\n",
    "        p=800\n",
    "        s=20\n",
    "\n",
    "        corrs=np.zeros((2,trial,itnum))\n",
    "        fits=np.zeros((2,trial,itnum))\n",
    "        base=np.zeros((2,trial,itnum))\n",
    "        tests=np.zeros((2,trial,itnum))\n",
    "        baset=np.zeros((2,trial,itnum))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt=oneiter_wt1()\n",
    "            corrs[0,i]=c\n",
    "            fits[0,i]=f\n",
    "            tests[0,i]=t\n",
    "            base[0,i]=b\n",
    "            baset[0,i]=bt\n",
    "            c,f,t,b,bt=oneiter_wout1()\n",
    "            corrs[1,i]=c\n",
    "            fits[1,i]=f\n",
    "            tests[1,i]=t\n",
    "            base[1,i]=b\n",
    "            baset[1,i]=bt\n",
    "\n",
    "        C2=0.5\n",
    "        n=int(n0*C2)\n",
    "\n",
    "        corrs2=np.zeros((2,trial,itnum))\n",
    "        fits2=np.zeros((2,trial,itnum))\n",
    "        base2=np.zeros((2,trial,itnum))\n",
    "        tests2=np.zeros((2,trial,itnum))\n",
    "        baset2=np.zeros((2,trial,itnum))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt=oneiter_wt1()\n",
    "            corrs2[0,i]=c\n",
    "            fits2[0,i]=f\n",
    "            tests2[0,i]=t\n",
    "            base2[0,i]=b\n",
    "            baset2[0,i]=bt\n",
    "            c,f,t,b,bt=oneiter_wout1()\n",
    "            corrs2[1,i]=c\n",
    "            fits2[1,i]=f\n",
    "            tests2[1,i]=t\n",
    "            base2[1,i]=b\n",
    "            baset2[1,i]=bt\n",
    "\n",
    "        strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        plot_all()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"\\n    fig=plt.figure(figsize=(8,6)) \\n    plt.plot(range(itnum),np.mean(corrs[0,:],0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs[0,:],0)-np.std(corrs[0,:],0),np.mean(corrs[0,:],0)+np.std(corrs[0,:],0),alpha=0.3)\\n    plt.plot(range(itnum),np.mean(corrs[1,:],0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs[1,:],0)-np.std(corrs[1,:],0),np.mean(corrs[1,:],0)+np.std(corrs[1,:],0),alpha=0.3)\\n    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\\n    plt.ylabel('Ground Truth Corr',fontsize=30)\\n    plt.legend(['n='+str(n0)+'([$\\\\bf{X}$ $\\\\bf{1}$])','n='+str(n0)+'($\\\\bf{X}$)'],fontsize=25)\\n    #plt.title('Correlation',fontsize=30)\\n    plt.grid(True)\\n    plt.ylim([0,1])\\n    plt.xticks(fontsize=20)\\n    plt.yticks(fontsize=20)\\n    plt.tight_layout()\\n    plt.show(True)\\n    fig_name='corr_comp'+strng+'.pdf'\\n    fig.savefig(fig_name, format='pdf', dpi=1000)\\n    \\n    fig=plt.figure(figsize=(8,6)) \\n    plt.plot(range(itnum),np.mean(corrs[0,:],0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs[0,:],0)-np.std(corrs[0,:],0),np.mean(corrs[0,:],0)+np.std(corrs[0,:],0),alpha=0.3)\\n    plt.plot(range(itnum),np.mean(corrs2[0,:],0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs2[0,:],0)-np.std(corrs2[0,:],0),np.mean(corrs2[0,:],0)+np.std(corrs2[0,:],0),alpha=0.3)\\n    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\\n    plt.ylabel('Ground Truth Corr',fontsize=30)\\n    plt.legend(['n='+str(n0)+'([$\\\\bf{X}$ $\\\\bf{1}$])','n='+str(int(n0*C2))+'([$\\\\bf{X}$ $\\\\bf{1}$])'],fontsize=25)\\n    #plt.title('Correlation',fontsize=30)\\n    plt.grid(True)\\n    plt.ylim([0,1])\\n    plt.xticks(fontsize=20)\\n    plt.yticks(fontsize=20)\\n    plt.tight_layout()\\n    plt.show(True)\\n    fig_name='corr'+strng+'.pdf'\\n    fig.savefig(fig_name, format='pdf', dpi=1000)\\n\""
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def plot_all():\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(fits[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits[0,:],0)-np.std(fits[0,:],0),np.mean(fits[0,:],0)+np.std(fits[0,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(fits[1,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits[1,:],0)-np.std(fits[1,:],0),np.mean(fits[1,:],0)+np.std(fits[1,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(base[0,:],0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(base[0,:],0)-np.std(base[0,:],0),np.mean(base[0,:],0)+np.std(base[0,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Training Loss',fontsize=25)\n",
    "    plt.legend(['PGD ([$\\\\bf{X}$ $\\\\bf{1}$])','PGD ($\\\\bf{X}$)','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_fits'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(tests[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(tests[0,:],0)-np.std(tests[0,:],0),np.mean(tests[0,:],0)+np.std(tests[0,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(tests[1,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(tests[1,:],0)-np.std(tests[1,:],0),np.mean(tests[1,:],0)+np.std(tests[1,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(baset[0,:],0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(baset[0,:],0)-np.std(baset[0,:],0),np.mean(baset[0,:],0)+np.std(baset[0,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Test Loss',fontsize=25)\n",
    "    plt.legend(['PGD ([$\\\\bf{X}$ $\\\\bf{1}$])','PGD ($\\\\bf{X}$)','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_tests'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "    \n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(corrs[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs[0,:],0)-np.std(corrs[0,:],0),np.mean(corrs[0,:],0)+np.std(corrs[0,:],0),alpha=0.3)\n",
    "    plt.plot(range(itnum),np.mean(corrs[1,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs[1,:],0)-np.std(corrs[1,:],0),np.mean(corrs[1,:],0)+np.std(corrs[1,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Ground Truth Corr',fontsize=30)\n",
    "    plt.legend(['n='+str(n0)+'([$\\\\bf{X}$ $\\\\bf{1}$])','n='+str(n0)+'($\\\\bf{X}$)'],fontsize=25)\n",
    "    #plt.title('Correlation',fontsize=30)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='corr_comp'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "    \n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(corrs[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs[0,:],0)-np.std(corrs[0,:],0),np.mean(corrs[0,:],0)+np.std(corrs[0,:],0),alpha=0.3)\n",
    "    plt.plot(range(itnum),np.mean(corrs2[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs2[0,:],0)-np.std(corrs2[0,:],0),np.mean(corrs2[0,:],0)+np.std(corrs2[0,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Ground Truth Corr',fontsize=30)\n",
    "    plt.legend(['n='+str(n0)+'([$\\\\bf{X}$ $\\\\bf{1}$])','n='+str(int(n0*C2))+'([$\\\\bf{X}$ $\\\\bf{1}$])'],fontsize=25)\n",
    "    #plt.title('Correlation',fontsize=30)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='corr'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/.ipynb_checkpoints/mean_removal_algo-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\yahya\\Anaconda3\\lib\\site-packages\\ipykernel_launcher.py:57: RuntimeWarning: divide by zero encountered in double_scalars\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0/np.sqrt(n)\n",
    "    co=np.ones((n,1))/np.sqrt(n)\n",
    "    X_til=np.concatenate((X,co),axis=1)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    XT=XT0/np.sqrt(n)\n",
    "    XT_til=np.concatenate((XT,co),axis=1)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    theta=np.zeros((p+1))\n",
    "    for i in range(itnum):\n",
    "        theta+=mu*X_til.T.dot(y-X_til.dot(theta))\n",
    "        theta_proj=hard_thresh(theta[0:p],s)\n",
    "        theta[0:p]=theta_proj\n",
    "    return np.mean(y),theta[p]\n",
    "\n",
    "trial=20\n",
    "itnum=30\n",
    "s=10\n",
    "p=500\n",
    "n_array=np.array(range(400,50000,9000),dtype=int)\n",
    "n_range=n_array.size\n",
    "mu=0.2\n",
    "fig=plt.figure(figsize=(8,6))\n",
    "for typ in range(2):\n",
    "    for dst in range(2):\n",
    "        y_mean=np.zeros((trial,n_range))\n",
    "        theta_last=np.zeros((trial, n_range))\n",
    "        diff=np.zeros((trial, n_range))\n",
    "        for k in range(n_range):\n",
    "            n=n_array[k]\n",
    "            for i in range(trial):\n",
    "                ym,tl=oneiter()\n",
    "                y_mean[i,k]=ym\n",
    "                theta_last[i,k]=tl/np.sqrt(n)\n",
    "                diff[i,k]=abs((ym-tl)/ym)\n",
    "            #print('y mean is:')        \n",
    "            #print(np.mean(y_mean))\n",
    "            #print('last element is:')\n",
    "            #print(np.mean(theta_last/np.sqrt(n)))\n",
    "        dist=y_mean-theta_last\n",
    "        #dist=diff\n",
    "        if (typ==0 and dst==0):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'-m',linewidth=5)\n",
    "        if (typ==0 and dst==1):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'--m',linewidth=5)\n",
    "        if (typ==1 and dst==0):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'-b',linewidth=5)\n",
    "        if (typ==1 and dst==1):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'--b',linewidth=5)\n",
    "        #strng='mean_removal'+'_s'+str(s)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        #plot_all()\n",
    "plt.xlabel('n',fontsize=30)\n",
    "plt.ylabel('log absolute Diff',fontsize=25)\n",
    "plt.legend(['$\\\\phi=$sign,$\\\\bf{X}=$subgaussian','$\\\\phi=$sign,$\\\\bf{X}=$subexponetial',\n",
    "            '$\\\\phi=$ReLU,$\\\\bf{X}=$subgaussian','$\\\\phi=$ReLU,$\\\\bf{X}=$subexponential'],fontsize=15)\n",
    "plt.grid(True)\n",
    "#plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "#fig_name='mean_removal.pdf'\n",
    "#fig.savefig(fig_name, format='pdf', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def plot_all():\n",
    "    #fig=plt.figure(figsize=(8,6)) \n",
    "    #plt.plot(n_array,np.log(abs(np.mean(dist,0))),linewidth=5)\n",
    "    #plt.fill_between(n_array,np.log(abs(np.mean(dist,0)))-np.log(np.std(dist,0)),np.log(abs(np.mean(dist,0)))+np.log(np.std(dist,0)),alpha=0.5)\n",
    "    plt.xlabel('n',fontsize=30)\n",
    "    plt.ylabel('difference',fontsize=25)\n",
    "    plt.legend(['PGD','PGD','PGD','PGD'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    #plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_fits'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/activation_pgd.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==-1:\n",
    "        return beta\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0/np.sqrt(n)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    XT=XT0/np.sqrt(n)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    theta=np.zeros((p))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta)\n",
    "        fits[i]=nl.norm(y-X.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X.T.dot(y-X.dot(theta))\n",
    "        theta=hard_thresh(theta,s)\n",
    "        base[i]=nl.norm(y-X.dot(beta)*(y.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(y)**2\n",
    "        baset[i]=nl.norm(yt-XT.dot(beta)*(yt.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(yt)**2\n",
    "    #base = nl.norm(y-X.dot(theta)*(y.dot(X.dot(theta))/nl.norm(X.dot(theta))**2))**2/nl.norm(y)**2*np.ones(base.size)\n",
    "    return corrs,fits,tests,base,baset\n",
    "\n",
    "typ=-1\n",
    "dst=0\n",
    "trial=20\n",
    "itnum=30\n",
    "mu=0.2\n",
    "\n",
    "n0=400\n",
    "n=n0\n",
    "p=400\n",
    "s=400\n",
    "\n",
    "corrs=np.zeros((trial,itnum))\n",
    "fits=np.zeros((trial,itnum))\n",
    "base=np.zeros((trial,itnum))\n",
    "tests=np.zeros((trial,itnum))\n",
    "baset=np.zeros((trial,itnum))\n",
    "for i in range(trial):\n",
    "    c,f,t,b,bt=oneiter()\n",
    "    corrs[i]=c\n",
    "    fits[i]=f\n",
    "    tests[i]=t\n",
    "    base[i]=b\n",
    "    baset[i]=bt\n",
    "\n",
    "C2=0.5\n",
    "n=int(n0*C2)\n",
    "p=400\n",
    "s=20\n",
    "\n",
    "corrs2=np.zeros((trial,itnum))\n",
    "fits2=np.zeros((trial,itnum))\n",
    "base2=np.zeros((trial,itnum))\n",
    "tests2=np.zeros((trial,itnum))\n",
    "baset2=np.zeros((trial,itnum))\n",
    "for i in range(trial):\n",
    "    c,f,t,b,bt=oneiter()\n",
    "    corrs2[i]=c\n",
    "    fits2[i]=f\n",
    "    tests2[i]=t\n",
    "    base2[i]=b\n",
    "    baset2[i]=bt\n",
    "\n",
    "strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAGoCAYAAABL+58oAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMcakHAtwjDHGGJNyLMAxxhhjTMr5/78KNMKI/dXMAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x29333df2390>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,6)) \n",
    "plt.plot(range(itnum),np.mean(fits,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(fits,0)-np.std(fits,0),np.mean(fits,0)+np.std(fits,0),alpha=0.5)\n",
    "plt.plot(range(itnum),np.mean(base,0),'--',linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(base,0)-np.std(base,0),np.mean(base,0)+np.std(base,0),alpha=0.3)\n",
    "plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "plt.ylabel('Normalized Training Loss',fontsize=25)\n",
    "plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "plt.grid(True)\n",
    "plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "fig_name='error_fits'+strng+'.eps'\n",
    "fig.savefig(fig_name, format='eps', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,6)) \n",
    "plt.plot(range(itnum),np.mean(tests,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(tests,0)-np.std(tests,0),np.mean(tests,0)+np.std(tests,0),alpha=0.5)\n",
    "plt.plot(range(itnum),np.mean(baset,0),'--',linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(baset,0)-np.std(baset,0),np.mean(baset,0)+np.std(baset,0),alpha=0.3)\n",
    "plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "plt.ylabel('Normalized Test Loss',fontsize=25)\n",
    "plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "plt.grid(True)\n",
    "plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "fig_name='error_fits'+strng+'.eps'\n",
    "fig.savefig(fig_name, format='eps', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(8,6)) \n",
    "plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\n",
    "plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\n",
    "plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\n",
    "plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "plt.ylabel('corr($\\\\theta_i,\\\\beta$)',fontsize=30)\n",
    "plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\n",
    "#plt.title('Correlation',fontsize=30)\n",
    "plt.grid(True)\n",
    "plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "fig_name='corr'+strng+'.eps'\n",
    "fig.savefig(fig_name, format='eps', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/activation_pgd_loop-comp.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjgAAAGoCAYAAABL+58oAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzs3XmcZGV97/HPr7bu6nVmYJhhc0DCohExgqASZVgCaOJulGsUkCh60aBGE/W6sESvS9QoIBG9CoJEDS6oMQgGmIgmRhEFURYFZhCGYZi9q7urupbn/nHOqTpVXdVddbqquqr7+3696nVqP08XQ9e3f89mzjlERERElpLYYjdAREREpN0UcERERGTJUcARERGRJUcBR0RERJYcBRwRERFZchRwREREZMlRwBEREZElp68Cjpm90swuNbPbzGyPmTkz+0rE9zrAzL5kZpvNLGdmG83s02a2st3tFhERke5KLHYDWvR+4CggAzwCHBHlTczsEOC/gH2A7wD3AscCbwNON7PjnXPb29JiERER6bq+quAA7wAOA8aA/72A97kcL9yc75x7qXPuPc65k4B/Ag4HPrzgloqIiMiisX7dqsHM1gO3Atc6517bwuueDDwAbAQOcc6VQo+NAo8BBuzjnJtsZ5tFRESkO/qtgtMOJ/nHm8LhBsA5NwH8BBgCnt3thomIiEh7LMeAc7h/vL/B47/zj4d1oS0iIiLSAf02yLgdxv3j7gaPB/evqPegmZ0LnAuQTqePPvDAA9vbOqBUKhGLLcfs2Rp9Ts3TZ9U8fVbN0efUPH1WzZnrc7r//vu3OedWt/J+yzHgzMf8Y93BSc65zwOfBzjmmGPc7bff3vYGbNiwgfXr17f9fZcafU7N02fVPH1WzdHn1Dx9Vs2Z63Mys02tvt9yjJRBhWa8weNjNc8TERGRPrMcA859/rHRGJtD/WOjMToiIiLS45ZjwLnVP55qZlU/vz9N/HhgGvhptxsmIiIi7bFkA46ZJc3sCH/V4jLn3APATcBBwFtqXnYRMAxcrTVwRERE+ldfDTI2s5cCL/VvrvWPzzGzq/zr25xz7/Kv7w/cA2zCCzNh5+Ft1XCJmZ3sP+844ES8rqn3daL9IiIi0h19FXCAZwBn1dz3ZP8CXph5F/Nwzj1gZscAFwOnAy/EW8H4EuAi59yOtrVYREREuq6vAo5z7kLgwiafu5HKlO96j/8BeH072iUiIiK9ZcmOwREREZHlSwFHRERElhwFHBEREVlyFHBERERkyVHAERERkSVHAUdERESWHAUcERERWXIUcERERGTJUcARERGRJUcBR0RERJacvtqqQURERDqvWHKUnKNYcjgHRefdLpUcJYd/v3+9fL9jRTrF+FBysZsPKOCIiIh0XRAIHHhH5x1L/tGVwFG5HTzH1dwOXuNqjzhKpcpzy+/rKgGl7nmd97qoDl0zooAjIiKymMJVisrRCx+VikV1hSIcDqoqHKH7agNEJldgw31bcbDgACHNU8AREZGeEYSLhqEj/LgfPsLPrQ0t5bBR877dDBnOQaHoundCARRwRESkSeEAUXKwezo/K3gUirVVkUo1o1By5bEbhVJoPEeoQuKUA5YE5xxmtqhtUMAREVliiiVHoVQqB5LwpVBzvVQTSopu9muCABIOH9O5Aj9/aMfi/ZCyYIVSiZmCfylWruf8i3e9WL6dKxSZKZTI5hs/li86coUia8YG+c+/O3FRfz4FHBGRRRaufgTBpBAOJI3uL5UoFCshJKiKqArSn0olVwka/jFf9K7nC458qUTeDxEzRe+xfPl5rny7/HjofXJ1gkyxg/9QJnPFjr13sxRwREQWoFjyvliKpUpAKYSCSd4PJsFz8n4gKRRLVdUU6V2FYqkqeOQLjlyxSL7gau6vfZ53nNqdp/jQA+UwEg4ZM8VK+CgsoX8H0zOFxW6CAo6ILG/OeaGjUPK+uAolx5bdWS+oBPcXvfCSD+4rBiGmpBkxPaJUcmSDLpN8iWy+OOt2uSslqGrk/XBRrHSx1HbRtK/SsbMN79E/pvLFRR+Ho4AjIktCUN4PSvSFYol8yZEvlKpCykyxVA4oM8USxZrZLdMzRe5+dPci/RRLWxAmgzBRO36j0diPmfBz8qVycCmHlrwXUqR3OAfZfIl0Kr5obVDAEZGeUyhWjzMo+OMLygGmZjxC0P0j7ZUvVkJE+JjNl5h4vEhpaqsXRILQUXssV0m81+QKRfSfqXeYwUAiRioeI5XwL/71gUTceywRYzAR9+5LxhgIPVZ+POk/nohxxNpRDl87RjoZJxbTLCoRWeIqAyHDgyfdrDEJwSBJdftE45xjplBiOl8kWyiRnSl61/PBsRS6XrldDiXB6/wwM39ofLgrP9dyEg4ZqXiMZNxIJWIk494lFY+RiJv/WIxkInTdf34yESMZi5VDRzi8DISux2PW9i6kvUYGGB7ojWjRG60Qkb5Snu0RHixZM8AyuC9fLGlWTxNKznnhY6bIlH+cDo7+9anQfVP5AtMzXkgJhxh91u0XszrBo+Z2EEKqb3vhw/Y8xsg+T6rcl4gxEI/Pqpok4+0PHMuZAo6IlIXHQlRNLS2UmCkWK7M9tCrrLM55oW96psjkTJGpmQJTM0WmcqHrM0UmZwr+cwrl53pBpYg+1YUZ8LtLBhMxBpJ+N0rS62IJd6MExwG/6yWobFTdF3puYoGVjumHt5J+0qo2/qTSDAUckSUuWBdl93S+ejBnPrxGhne//vr3gkoQQCZzBSZzRTK5QuX2TJHJXIGpXHHWfUtpmm+nJGJWCRLJWNVYjvK4j3id+0LjP8IBJgg0yUSMmKofXWMG8ZiRiHldXcm4EY/Zog4qrqWAI9LH8sUgrFRmnFRmllQqLst11dmSH1YyuULlkvWOE1kvnAT3T+T8sJItUOKXi930nhAz/AAR9yohoepIIreH4RV7lW8PJuuHj/BxIBEjEY8t9o+1rMVj5gcT/xg34rFY5Xb5GCMe924n6t3ug/+OLQccM7vDv3qTc+49bW6PiPhmCt5MlGy+OGsmSrB+x3KbOVQquXIYmcjmmcgW/EuePdnKfUFomcwVlt2snWTcvCCSjJP2g0fav93ovnI4CR0Hk/E5u2amH/416Set6/JPt3zEYhCPxYiblUNJ+dLovrh3jMUoV1YSoecstKut30Sp4DwdMOBzbW6LyLIRVF6yNbNZgspLtlBcNjOJcoUie6YL7Mnm2TPtBRXvODvATOYKS3qcykAixlDKCyHpmuNQKlHnvng5qATBpR/+sl6KYjGImVfpiMWoCiFb4sZ+K9J+taSmSlKuiFTfXuwp1ktBlICzFVgDLL96t0iTcoUi2RmvAjM9U6wc/fVBaheXW2oKxRK7p/Pszua98OIHlt3hAOM/ns0vnSQXjxlDqTjDqQRDqbh/8a8PxBlKJrxj1XO84DLUA+uGLAfhIBJ00Xi3bXb3jd8tU1UxCVVIwkFmrsrIhgfjPHW/sS7+lALRAs69eAHnSW1ui0hfcM5VLXgWTNvNFopkZ5Z29SVfLLFnOs+u6Ty7przAsmt6ht1T1fdlcou/D81CpBIxRlIJhgfiDA8kGPavD9W5r3w95c2+WU5dAN3UaFBrMh6ugsTK1ZB4zEj6ASWpysiyFCXgfB1YD7wS+FRbWyPSI/JFf22RmdDaI/mlG2Cc88a27JzKs3Nqhp2TM+yayrNjqhJe+jW4DCRijA4mGBlIMDzgHYPb5Uvoduzxexk7+OmL3ey+Zwax0ADVRt0z1fdVjysJPyeuYCItihJwvgi8ATjOzD7gnPuHNrdJpOOcc5VF1PxxMFOhBdWW0jovxZJjZ9ax+YkMu0IBJggzwX39MsV5KBVndCDB6GCS0cGEfwldH0gymq4ElmSLY1Km48v7izSolNSrjIRv//6xGE/db6wqsIRDjMYCyWJrOeA45wpm9iLgX4ELzez5wGXAbc45jcuRnlEqucrqr/7Kr1PhRdX64/t8TkFQ2z45w47JGXZkZirX/cvO6Rn/Z713sZtbV8xgbDDJWDrJWDrhXR+sXA8CzJhfZdEXZ2PBzJukHzCCrpwgfISrKYma+8MVk2ZsisfYb0W6wz+RSHRRpokHISaGN5vqJP+Cmc0A0/O8hXPO7dXqeUXqWeohplRy7JrOsy2Tqwou2ydz5eu9OEjXgJHBBOPpJOOh8DKe9sJLcBxLe91GWqCtIhgzkohXwkkyHtz2Kinl26GqSVBxERFPlC6qFaHrDu93WWDAv8ylz79yZDFk8/7qsaHl7idzBW69b2tfh5iSc+wOAkxmhm2ZHNsyM2zP5NjmB5heWuvGgNHBBCuGUoynk6xIJxkf8o/pZPn+sXSCRGx5V1qCDRETNZsj1l5PxrwNE70gs7zWKRHppCgB5y4UUqQDCsVSeV+eyZnKUvjTM8W6X/IlR8+HG+cck7kiWzNZnpgIhRf/uH2yd8a+DCRirBxOsTKd9I5DKVYMJb2jH2TGBpPLskpQDiXlHZ5jpBIW2sE52IBRQUWkV0QZg/OMTjRElo+gGjPpB5hgI8JcD3a1NKNUcuycmmHrRI4nJnLeMeNdf2Iix3S+uNhNZCgBe42mWTGUYuWQH2DSKVYOJ8tBJp2ML4svZTNIxOvtBO3t8nzvljhHr1tJMrwb9DL4XESWGu1FJR0RDH6dzPlhZqYSaPpxkbtCscQTmRyP78mxdSJbDi9PTHhdSYvZjZSIGauGU+XLXlXXB1g5nKS0+bekn/THi9bGTovFqNoZOhmv7AYdXE81GVh+HzNWDqe62HoR6YQog4xf7F/d7pz7SZvbI32mVHJMlSsy1VWZflsrplhybJ/MsXVPji17smzdk+PxiSyP78myfXJm0brDhlNx9hoZYO8RL7CEw8yq4RSjg/MP0p1v5H8vMqOqwhIEllTc2/gxVRVclvd4HxGZLUoF53q8MTj/F1DAWSaCikzGDzHBjszT+f4KMs45dk7leXxP1r94IWbrHq9baTEqMelknL1HUuw9MsBe/rF8fXiAdCre9TZ1Uji4DIR2mQ5fDx5X15CIRBUl4EwCQ8Bv2twW6RHZcpDxNjoMZi/10mye+eSLJR7fk2XL7iyP+cct/jFX6G4iS8SMvUcHWD0ywOrRgXKY2Xt4gL1HUwyllk5PcTxuDCa8CktwHChXXyoBRsFFRDotym/WR4FDgWSb2yJdli+WyiEmk6tc+mWMjHOOPdP5cnApB5ndWbZlcl2d6jeUirPPqBdgVo8OsM/IIHuPpthndJAVQ8klsc5LIm4Mlqss3s7Vwe3gqEX4RKRXRAk4t+AFnGOBa9rbHOkE5xxTM15VphxmsgWyPTC7pxnOeYvdbd41zeZdWR7bPc2ju6Z5bOcMU4U7u9aO8XSSNWMD7DM6WBVmVo8MMDzQ31WYWAy/4lIJLoPJOGn/9kAiviynh4tI/4ryW/ly4K+Bs8zsE865TW1ukyxAvlgqj48JwsxkrtAX3UvB+JhygNmVZfNuL9R0a6r1yECiHGLWjA2wZmyQNaOD7DM2wGCyf8fCmHkrC6f94FIOMYk4gykvwIiILCVR1sG528z+FrgEuNnMztJsqt6wY3KGOzbtXOxmzMv5q/c+ussLMpt3Zdm8a5rHdncnyAwkYqwdH2TtmFeJWTPmBZg1o4N9W4mJx420X3FJpyrBJbjvx1sTPPvJ2iFFRJaPKNPEz/ev3gScBvzIzO4CbsMbnzPvjFTn3CWtnlfmVyj23nSmbL7I5l3TPLJrmkd3eoHmkZ3TZHKFjp975VCSteOD7DuW9o7jg6wdH2RFOtl3g1yDLqTBVLw6yPjXUwmNfRERCYvy5+qnqWzVEOxF9XT/0gyHV/2RNlvMJf+LJcfWiSyP7PSCTBBonsjkOnreRMxYM1YJL/uODbLGr870W5dSPGak/QAzlPICzFAqUR4H02+hTERkMUWtx9f+ptVv3h7QrXE2k7kCf9g5xR92TPOHnVM8snOazbumOxqwUnGvW2m/FYPsN55mvxVpVk0+zAGHHUmsjwa/JuLGUCpRDjDhMKNxMCIi7RMl4Lys7a2Qtmh3wCg5x7ZMrhJkdkzz8M4pdkzOtPU8YalEjH3HgxAzyL7jafZfkWav4dSsIDP98B96MtwElZjhVMI7DsQZSiYYGohrxV0RkS6JMsj4O51oiCxccQFLCs8USjy6a9qvzHhVmT/snCLboQ0wEzFj3/FBDlg55FVlVqTZbzzNXiOpvlgzxsxbgXhowKvGDPndSUP+uBgREVlc/TllROpqtoKTzRd5eMcUD++YYtP2KTbtmOSx3dmO7bW0emSA/VemOWBFmv1XehWZNWODfbGuSjxujPghZjjlVWFGBhLLZudtEZF+pYCzhBTqrEA8mSvMCjNb93Rmld+RgQT7+yEmHGb6oaIxkIwxlEowPOAFmeEBVWNERPpZ2wKOme0P7AuMAhPAZufc5na9v8xvx+QMdz+6m007pnjYDzPbMu0fL2MGa8cGOXDlEAeuSnPgyiEOWJlmvA+mX3tjYhKMDHhdSkFVRmNjRESWlgUFHDM7GHgH8HK8cFP7+GPAN4DPOOceWsi5pLHpmSLv+Pqv+MFvtrT9vQcSsaogc+Aqb8xMr8/4GUjG/CDjXYYHEgyn4torSURkmYgccMzszcAngcHgrjpP2xf4G+CNZvZO59znop4vdN4DgIuB04G9gMeA64GLnHNNL+NrZn8K/B1wFLAW2ArcDVzinPvBQtvZTZdv+H1bws3KoSQHrhriSX6QOWBlmtWjAz096DeVqASZYX98zPBAQhUZEZGoigUoFaCUh2Lev16ocz0PpWLoegFWPRlWHrTYPwEQMeCY2XnApcFNYAb4BXA/kAFG8DbkPBoYANLAZ82MhYQcMzsE+C9gH+A7wL14m36+DTjdzI53zm1v4n3+N96eWpPAt4FHgAPwKlEvMLP3O+c+HLWd3fazh3a0/JrVowOsWzXEk1YNsW4v7zg62LsbxMdiMJxKMDKYYHQgychggju3Jnj+YasXu2kiIr0lHDqCUFIvkNQ+FgSbhYzSdL2zon6UrRqeBHwCL9gUgI8B/+Scm/Uta2Yr8bqw3g0kgU+Z2fedc3+I2N7L8cLN+c65IGBhZp/yz/Nh4M3ztD8JfATIAkc75+4LPfZ/gV8C7/M3Eu3sMrxtsifbeNsDA9aOD1YFmSetGmIo1bvjyweTcUYGvarMqH8cSs2etdS7dSURkQUq5muCR4Pb5ZAyU6mu9FDIWExRvuXegtct5YBXOeeub/REv8vog2b2C7xKyQBwHvDeVk9qZk8GTgU2Ap+tefgC4FzgdX5X2OQcb7UKGAfuCocbv733mNn9wJF4Vai+CDiZXH7WfS95xn48Ze0YB6zs3VlM8ZiVg0wQZtS9JCJLRhBEXAkmt88OKcWZmsAy054qigDRAs6f4X3y188VbsKcc98xs2/hdQGdRoSAA5zkH29yrjqeOucmzOwneAHo2cDNc7zPVuAJ4DAzO9Q597vgATM7DK9r7VfNdHX1ikydCs4Jh65mLN07XU7JRIzRwQSjAwlGB5OMDtavyoiI9JxiED7y1d075eszNSElX11JmcnDIz9b3J9hGYoScNb5x39v8XU34AWcgyKcE+Bw/3h/g8d/hxdwDmOOgOOcc2b2FuArwC/M7NvAZmB/vG0ofgOc0ej1ZnYuXrWINWvWsGHDhtZ+iiZkMpmW3nfP9OwKDlvuYTq+OOHBzKvOxM2I+UdnsAfv0i6tfk7LmT6r5umzak5/fk4Ob0XTmmO9+8LHBcrkHBs21vk9vRQ98nuIPxzppe3+NxUl4Az5x4kWXxc8Px3hnOB1KwHsbvB4cP+K+d7IOXedmW0GvgqcGXroceBK4ME5Xvt54PMAxxxzjFu/fv18p2vZhg0baPZ9c4UixR9UT/qKx4zRg47seHXEzFtXZmwwydigN/B3dLB7XUytfE7LnT6r5umzas6ifk7OhSoqoWO5sjJTXXEJxqc0NTbFaPcIvw0b86w/qHcq6h21+o+8mVQRtPvfVJSAsw3YDziixdcFFZhtEc7ZjOBf5Lxx28xeC3wB+BbwD8AmvMrUB4DLgBOAV3Wmme1Vr3uqU9sIDA1UwsyoH2a0royILEijsFIvpJS7f5ZJNUQWJErA+QVed87ZZvaPzrnp+V5gZmng9Xjh444I54RKhWa8weNjNc9r1JbDgC8BdwGvC43nudfMXocXxP7SzNY75zZEbGvXZHKzA85gcuGhYygVZyytMCMiLSoWoJirE1b86wW/0lLIKaxIR0UJON8EXoxX8bjOzF7jnGs4tMLMRoB/wRt744B/jXBOgGDG02ENHj/UPzYaoxM4FW/K+n/WGaxcMrMf4a3fczSwIVpTu2eiTgWn1VlT6VSc8bQXZIJAozAjIl51Je8HliCg+NcLWdj8y9khRlOUpUdECTjXAn8LPB14AXCfmX0O+CFeuJgEhvECx58Bb8JbKdgBd+KFnShu9Y+nmlksHE7MbBQ4HpgGfjrP+wz4x0YrxAX3t38Tpw6YrFPBSc8RcJKJGGODCcbTyXKFJpVQmBFZFsrdQX4lpThTP7yUKzBzTFcu5mGi/dvDiLRLywHHr3K8BPgx3uq/+wAf9C+NGN5qwS9xzkUaku6ce8DMbsKrwLyFykrKABfhhaorwmvgmNkR/mvvDT33Nv/4Sn8xv7tCz38G8Eq8/6NvidLObqvfReUFnHjMvKpMOukFmsEk6VRvrokjIhFVhZM64aUqyGh9FVk+Ii1n65x72Mz+BG9A7l8Cc5UASsDX8FYfXujaMufhbdVwiZmdDNwDHAeciFc9el/N8+/xj+URt865n5nZlXhjgn7uTxPfhNeF9lIgBXzaOfebBba1K+oFnH3GBjjuyasYGUhonRmRfuOcH1aCrqBcKKjU3KcuIZGGIq/X74eV/2Vm7wVegrcn1L7AKN6U8MeAn+EtCLipDW0NqjjHUNls84X+eS7B22yz2U2Z/hr4EXA23sKDo3hLtPwY+IJz7mvtaG831BuDs8/oQE/vKyWy7JRKfkjJVVdbasNLMABXRBZswRsSOec2Ap9ZeFOaPt8f8KovzTy3bvnC7ya7yr/0tXoVnJGB3t1nSmTJCIeWWYElVz2mRaFFpOv0Tdjn6g0yHhlQ9UYkkmBV2+zuUFUlCCtZVVpE+ogCTp+r10U1PKCBxCJVyuNWgqBSL7RkvUG4MzOw6b8Wu8UiskDzBhwzOxFv7RuAbzrn3tjKCczsC8Ar8Ibuv8g5p98cbVSvi2p0ULlVloFgynPQRVTIVgeY8PgWV1zs1opIlzXzTfhxvP2dHgLeEeEc7wROwVsY8OPAn0Z4D2mg3lYN6qKSvjZrbEsowBT8ABMEF015FpEG5gw4ZvZMvBV9HXCBcy7T6gmcc3vM7IPAl4HnmNnTw2vPyMJMztQJOKrgSC8qB5dQUJkVYLJed5KI9K5gKYP8VOUy4x8fvxviKUgOwbEtdfi03XzfhK/0j4/jrWAc1bXAx4A1eJtYKuC0Sb0xOCMagyPdFPyyK3cNKbiI9LRiAfKTlWAyMxkKKpPVgaV8/3T17fnWX1p5UM8HnGfjVW9uiLoCMZRXP/4B3rozz4n6PjJb/Wni6qKSNglXWsLHYg7y6ioSWRRBQJmZDAWS0LHqehBKQteLXdiJKNtwi8qumS/gBBtb/qoN5/olXsA5vA3vJb66Y3DURSXzKZWgMF1dYalXhdEquSLt55z3/1g5jITCyswkzGRClZXJUFDxj8XcYv8E88vt8X7ORVxNf75vwpX+8fE2nGtrzXtKG2ihP5mlXHUJB5dp+MPPK7e1hovIwjjnBY2ZSchlvPCRy4QCSiWsPH13Bu6bqg4rS31mX6kA+WlIDS1aE+b7Jgzqzqk2nku17DYplVz9QcYKOEtTMEg3P12n2pKdu+pSzMPUtu63WaTXlUp+d07Gu+QyletBeAnfDh9LzYWUVR3+ERZFLOkNJE6lITlcuT66L4wdAINji93CeQPONuBAvMHBC7XWPy50w03xTeWL1I6MSifjxGPaYLPvlIpeQMlnawJL6L5u9JuL9CvnB5VcBnITobAy4QeV4L7JUGDxu4KW29/dZqFQMuRdTw2FbocuqWFIpmc/Fm8w1nP14bDqyd39eRqYL+A8jBdwngd8coHnel7oPaUNNP6mTxQL9QNL+La6jEQqCjNeMMllvLEcM35oCQJLLlMdYHKTkM8w6y++pSoIKKkhSI3MDiqpES+UlI/D1SEmMbioY2O6Zb5vww14C/OdYmZrnHORxuKY2Rrgz/Bi8oYo7yGzZXKzvxRH1T3VXcVCZbBuueuo5rbCiyxXwRICVSFlwrtdrrQEQSYIKxPLo1oZT4WCR51L7f1BNSU1vGwCykLN9234PeD9QBr4KE3u4l3Hx/z3cP57ShtkcrP7f1XBaaNS0Q8p2erwEq7AlGZX0USWrOKMF0Cye1i5aydsyvphZaLxZSkH/FjCq5KkhmcfB0bKQeWuXYM8/YCx0HOGvIAjHTXnt6Fz7udmdjNwMnCmmT3snLuglROY2cXAmXjh5lbn3M8it1aq1OuiGk4p4DQlmCYdDitBmFG3kSwHruSNP6kKKHvKAabqdnAsZMsvP2oRm952QXdOcBkYrrndIMTEU01VUnZszMNqrU/Wbc18G74L+AleBeb9ZvanwEXOuR/N9SIzOwH4ILDevyuLty+VtEm9LipVcKisMdGw+jKtVXVl6XElrxso6weS7O6awOJfytcnlt46R4m0H0aCUDJac7vO9dSQV4mRJWfe/6rOuTvN7PXAVwHDCyzrzewR4KfA74Fd/tNXAIfgrVZ8gH+f4VVvznHO3dnW1i9z9bZpWBZjcILxLaUC7HhodnjRyrqyFDjnzQoKgkoQTLK7/eu7Q/ft8cavLJVBthavDigDo94lNVJ9rAoqIxBfBr//pGlN/Wtwzl1nZnuArwB7+XcfQGWvqnqCut0O4LXOuR9EbqXUNVlvkb9+r+DMGvdS5xj81ZnPwxP3Lm57RVpRnPHCSHZ3KLjsrg4xQXjJ7Wl6nZWeFktUAko5qISCS/n6WCXUJNMaRCsL1vS3oXPuRjP7Y7xupjcB863iMwF8DvhU1NlXMrd6qxh+i8tWAAAgAElEQVQP93IFp27XUbZSedG4F+k34SpLvdBSVW3Z7f2b72cWK4eUXW6EFePjNaGlzkUzfmSRtPRt6JzbCrzbzD4AHAccD+xPpaqzHdiMN2bnp865ZTDXb/FM9No2DcWC98u+YfUlh7qOpOc5501Zzu6G7K6asFLn0s+hPDHgV07G/EDiHwdrbgf3JYe8kAP8amOe9Qdp4Kz0rkjfhn5wuc2/yCKpN4tqtFNdVPNWX6Y1ZVp6l3Pev9PpcGDZFbrtH6d38fzs7v7dJyiR9sPJWE1IGau5378kNFVZlq4e7s+Q+bR1o81gwbpwd1FVNUbVF+lBxXx1UJneWV11md5Vud3k4nGxDje5JfEUDI6Hgsm4dxz0u4aqHhvV2ioiIQo4fazuIONGAae8sq4fXMKVF419kV7inD/d2Q8uQUgph5XQ9ZnJxW5ta8z86sm4F04Gw8FlPFRl8a8nBhe7xSJ9SwGnj9WbJj5S2AnbMrOrMEttvQvpP6ViqGtoZyi4BNdD9/XT7KF40g8k4zC4orqqMrjCu54e90JMagRiPVUjElmyFHD6WN0uqsxDsF0zFqSLioVQUNlZfb1cgdnpzSbql27OxMDs0NLoktCUZpFepIDTx+oGHE1qkHapDS5BeJna6Vdb/ACT27PYLW1OLOlVUgZXVEJLesWsEHPb1mGed8joYrdWRBZIAaeP1R2Do4Aj8ymVvHVZwsFleidM7ai+3Q/Bxcwfv7LCDyuh4BK+Pbii6cXjits1Hk1kKVDA6WN1x+Ao4CxfznmDbqd3wvSOUGDZwdO274D7dlWqML2+pH9iAAZXVkJK1XEc0isr41s0pkVE6lDA6VMzhRK5QvXA4ZhBWv9Fl6biTJ1Kyw6vu2g6dLvBJqJ7d7m5DaVG/JCyMlRlCa6vrNxOavaQiCyMvg77VN3uqZRhGuzYX5yD/KQXWqZ2VMLK1PZKmJna4W2k2MsGxqtDSnplpcqSDlVi4ioxivQFi0Es7o1diyW8S9w/BveVbwf3xb0/YnqEAk6fqjfAeDQVo29mqSwHpZI/SDcUXqa2+1WX7ZXqS5ML0HWf+VOdV8JQTVhJr6oEmcFx7xeciPQImx1I6oaT4HqyEmbiQaCJL/YPsWD6rdSn6m60qT+Ou6eYr1RayuFlRyi4bPdmGPXq+kOp4UqVJb0qdD18WaHgIrIorE4ACY41ASUerrAkK2FGFHD6laaId1BhJlRt2V5TffFv9+oMo3jSDyx+aBnyAsxvMmP88brVfsVlpfYgEuk0i3tBI54C2w0j+/ghJFUnkCQVUDpgQZ+imR0KnAo8FVgJNDMy0DnnXrGQ80r9jTYVcJpQyDUOLVP+7Z4c72LVY1vSq2BoVc3tlZAcrjsV+omNeVitfyAiLQkHkSCYzBVK4qnQmJXQ7L6NG2D/oxftx1iuIgUcM1sDXAG8qL3NkWZN1BuDk1zm42+KM5WQUhVcQtd7MbzEU5WAkt6rXHXxAox/HFyxJPrERbrPqsNHPBXq3klVd/VUhZekliDocy0HHDMbATYAhwFRpuws82/h9qg7iyrhiPafpA+UCrPCy6FbnoCHd/Z2t1FqxAsoQ3vVVF7849CqhlUXEQmxWKWLpyqM1N6ufUzdPctVlP/y7wQOxwsqW4BPArcAjwK59jVN5lKvi2o42acBJ5htVFV52VYzBmYXtdl4/8Vprc+82UPh8DK0Vyi4+PclBha1lSK9x6q7fYJAUq6wNLpfQUVaE+VfzMv94xbgGOfcY21sjzSpXhfVSC+OGw1W1w2HlsltNSFmJ7ge2j3azJ8a7QeVoVV+11H49krNMBKpqqqkKl1B5YCSCo1dCd2viqV0QZTf0E/G+1P6swo3i6deBWc0uQi/NAozNdWWOgGm0EOFPTO/q2gvP6zUBJehvTTeRZYpaxBQBqrDSnD9sZ/BYesXu9EiDUUJOMGf2ve3syHSmq5stOlKkN0dCixBeAlVYnpq3Is/06gqtOwduq7wIstIVTdQqn5lJZ70ulGD6yJLSJSA8yBwFDDe5rZIC9qy0F8hC5N+pSUILsHtIMSUeqjraGAchiuVlweyKzjkgH3UbSTLQ72wkqitroQumgEky1yUb4NvAM8ATgG+2N7mSLPqTxMP3XAlb2DuVDjA+FWXIMzMZLrX4Pkkh72gMhzuOqrpRopXDzL6w8Y8h6zTX53Sp2q7gMqVlHCACV3XuBWRlkQJOJcBfw280sz+2Tn3oza3SZqQyVbvGn2s3cPTHvgx3P9471VfYslQcNnbDzJ7h8LL3to9WvpfeCBtOZiEw0tNkFFgEemolgOOc26Pmb0I+D7wb2b2HuCLzrkeGkm69E3mKuHl+bE7uTL5ceKPLcYSQ/64l3JgqQ0we8PAqH6ZSx+yxuGk3D2UqjyuLiGRntIw4JjZt+Z57aPAOuBS4GNmdiewDZhvd0Ft1dAG4TE4r4nfQtw6FG6SQ15ICVdghkMhRuNepJ9YrDqUJOpUWTbfCYf8qaYzi/S5ub6ZXsr8qw4Hjw8Dz2lLi6QpE6EuqgPsiWhvYjF/htHes4NLUIlJDbWpxSId0ii0lI/hSksTY7Ysps1IRZaA+f70buXPl2afq60aFsg5V1XBGWey/hOTw37lJRxeVldCzOBKldWlR1mDgOIfE4OthRYRWXbmCjgru9YKacl0vkgpFBPHrc5sqBdf5oUYkV4SS1ZXWMJBpSq0aBCuiCxMw4DjnNvdzYZI88LVmzhFxmx69pPSq7rYIlnewtWWwerKS3AJbmuRRRHpEo0O7UPhbRrG6nVPJYfU9SQLZ7GayspgqJtoMBReVG0Rkd7TcsAxs/P9q99zzj3UwuuehDdwGefcJa2eVyqqxt9YnYCTGu5ia6TvWLzSPVQvwJTv09gWEelfUSo4n8YbKLwRaDrgAE/xX1sCFHAWIFzBWVGvgpMa6WJrpGc0qrgkBuHRe+Gg4zQoV0SWjcXoolIte4FUwVlubHbFpW71ZY6pzbHfwYCCr4gsH90MOMGgkPkWApyTmR0AXAycDuwFPAZcD1zknNvZ4nsdCfwdcCKwD7AbuAdvZearF9LOTpp3irgqOP0jnpwdWGqPGuMiItKybgacA/3jnqhvYGaHAP+FF0a+A9wLHAu8DTjdzI53zm1v8r3OBv4fMAX8G16X2wrgacALgf4IOPWmiKuCs/jC3UUNA8ygBoOLiHTIQgJO0wv2mdnTgL/xX3P/As55OV64Od85d2no/T8FvAP4MPDmJtrzbLxwczdwunNuS83jPT1IYSKrCs6iiiW9zUFndRmFb2slXBGRxTRnwDGzdwPvbvDwv5hZvsFj5bcA0kA4MPxb882rasuTgVPxKi2frXn4AuBc4HVm9k7nXIOlfcs+DsSB19aGGwDn3Hw/16KaDFVwVqiC00a1Y13S3jGZrg4vWstFRKTnzVfBGcTrtqllePtPteoO4J8ivA7gJP94k3OuahyPc27CzH6CF4CeDdzc6E38MTzPA24HfmNmJwJH41WXfgXcWvv+vWbeMTgaTDpbsF9RMl0dXhKDoWrMoMa6iIgsEfMFnC3AnTX3HYUXBjbhDcqdSwnI4E0nvxn4unNuJkI7AQ73j426uH6HF3AOY46AAzwr9PxbgPU1j//azF7unPt9xHZ2XNU0cc2iCo13CVdc6twWEZFlY86A45y7ArgifJ+ZBdWNtzvnvtuphtUx7h8bharg/noVp7B9/OOrgG3Ay/EC0Wq8rq7XAd83syPrhTEzOxevO4w1a9awYcOGZtvftEwmM+f7PvRotnx9rE7A+dWOAXYVe7qXrTUWA8w7WsyrsliMzEyBDY8NUll5YNq/7Fq0pvaq+f5NSYU+q+boc2qePqvmtPtzijLI+C68Ck6v7VUVfMvNN/g5Hjq+wTkXjAnaY2Zn4S1IeAzwCuCrtS92zn0e+DzAMccc49avX7/AZs+2YcMG5nrfK+7/KWz1JovV66J6xpNWwMqeHiftqVt5GQx1G6XnHKw73+ckFfqsmqfPqjn6nJqnz6o57f6cWg44zrlntO3srQkC1XiDx8dqntdIsFZODvj38APOOWdm38ELOMdSJ+D0gsmZfhhkbLO7i8qhRd1GIiLSWf202eZ9/vGwBo8f6h/nm4YevM9Eg8HEQQBKt9C2rsr0wjTxYPXcILTUHhMDGrArIiKLpp8Czq3+8VQzi4XDiZmNAsfjDcD46Tzvcxfe2Ju9zWyNc+7xmsef5h83LrzJnTHhz6IaYIa01QwTspgXPBYilvDDSzp0rKnCaIE6ERHpYVF2E//WAs/pnHOviPCiB8zsJryZUm8BLg09fBHetPUrwmvgmNkR/mvvDb1PwcyuAN4HfNzMXh+EJX/rhrOBAvCNVtvYLUEFZ6xR9WauysmscS9Ds7uOtBmjiIj0uSgVnJfSwirGbXYe3lYNl5jZyXj7Rh2Ht5fU/XihJewe/1j7jf9/gZOBM4EjzWwD3iyqV+Ct/fPOXp0mXiw5pvNFoNEU8REYGFPXkYiILGtRu6ha/YZ0ND/LqfGbeFWcY6hstvlCvM02L8HbbHNHk+8z5QekvwfOwKsIZfHC0yedczdEbWOnVS/yV2eA8fj+cNDxXWyRiIhI74kScFY28ZwYsDdedeVv8BbX+ypwPl73T2TOuT8Ar2/yuQ2DmHNuCrjQv/SNTG6eRf4G51sGSEREZOmLMk282fVvdgK/M7Nr8bZn+Bv/9X/V6jmlYt4ZVGkFHBERkY5PhXHOObydvn8DnGFmL+v0OZeyqi6qehWcdDMFNhERkaWtK3N9/ZDzFbxxOOd245xLVXXAqTMGR11UIiIi3Qk4vof841FdPOeSM38XlSo4IiIi3Qw4wRYL+gZegEyusolm3W0aNAZHRESkqwHnDP/4RBfPueRMqIIjIiIyr44HHDPby8y+AJyEtwbOhk6fcymbzBXL1zVNXEREpL5ObtWQAvbD29sp7t9XAD7e6jmlItxFVXerBlVwREREurJVQ7DY3iRwjnPu7gjnFF/1Qn8agyMiIlJPp7dqyOHtB/UD4J/9VYhlASpjcFz9MTjqohIREenYVg0AOedcNsL7yxwm/QrOMFkSVqp+MNhUU0REZJnr5FYN0gFBF9WKehttqntKREQEiDbI+MX+1e3OuZ+0uT0yj6CLSts0iIiINBZlmvj1wLeB09vcFmlCUMGpG3A0/kZERASIFnCCb9bftLMh0pxgDI4W+RMREWksSsB51D8m29kQmZ9zrjIGR1PERUREGooScG7xj8e2syEyv1yhRL7oLUGkKeIiIiKNRQk4l+OtSHyWma1rc3tkDvMv8qcuKhEREYgQcPyViP8WGAZuNrPj294qqSsz70abquCIiIhAtGni5/tXbwJOA35kZncBt+GNz5me7z2cc5e0el6pruCMaZq4iIhIQ1FWMv40lb2oHN62DU/3L81wgAJOBFVdVPUW+tMYHBEREaB9e1E1uzeVLEBVF5UqOCIiIg1FCTgva3srpCnVFRyNwREREWkkyl5U3+lEQ2R+4YCjCo6IiEhjcwYcM3uSf3WrdgZffEHAiVFizKZmP2FwvMstEhER6U3zTRPfCDwInNr5psh8gjE4Y/W6pwbGIBbvcotERER6UzPr4GgAcY+Yc6NNjb8REREpi7KSsSyS8j5UmiIuIiIyJwWcPhJ0UWmAsYiIyNwUcPpIpYKjLioREZG5KOD0kQk/4GibBhERkbkp4PSRTDYPaAyOiIjIfJpd6O8kM2vbN6hz7up2vddyMpkrAhqDIyIiMp9mA87ftPGcDlDAiWDOWVQagyMiIlLWbMDRWjiLrFRyc6+Doy4qERGRsmYDzq3Aw51siMxtckb7UImIiDSr2YDzGefcdzvaEplTMP4GYFzTxEVEROakWVR9IpPLl6+rgiMiIjI3BZw+MZGtdFFpmriIiMjcFHD6RDDAeIAZ0jZT/aDFYWB0EVolIiLSmxRw+sRksIpxo/E3poluIiIiAQWcPjGhjTZFRESapoDTJ+Zc5E/jb0RERKrMN0389f7xjk43ROaWmbOCo4AjIiISNmfAcc59uVsNkbmVVzGuOwZHXVQiIiJh6qLqE+UuKm3TICIiMi8FnD4x5z5UquCIiIhUUcDpE+UxONpJXEREZF4KOH1iQhUcERGRping9IlJTRMXERFpmgJOn9AYHBERkeYp4PSJyhgcrYMjIiIyHwWcPjHnGBx1UYmIiFTpu4BjZgeY2ZfMbLOZ5cxso5l92swi99OY2fPNrGhmzsw+1M72tsNMocRMoQQ4VXBERESaMN9WDT3FzA4B/gvYB/gOcC9wLPA24HQzO945t73F9xwFvgxMASPtbXF7BAOMh8mStGL1g4lBSKYXoVUiIiK9q2HAMbMPduqkzrmLI770crxwc75z7tLgTjP7FPAO4MPAm1t8z88A48BH/Nf3HG3TICIi0pq5KjgXAq5D52054JjZk4FTgY3AZ2sevgA4F3idmb3TOVcnCdR9z5fgbSj6Onq4mjWRDbZp0BRxERGRZsw3BseauMz3vNrHozrJP97knCuFH3DOTQA/AYaAZzfzZma2D/AF4Hrn3FcW0K6O0xRxERGR1sxVtThxnteeD7wMKAE3ATcDvwcmgWHgj4CT8aouMeDbwKV136k5h/vH+xs8/jv/XIf5bZnP5/12tdql1XWTc3ZRqYIjIiJSq2HAcc79Z6PHzOwS4KV4g3xf7Zz7dYOnfsrMngZ8DS8M/cE5946IbR33j7sbPB7cP+83vpmdA7wEr+2Pt9IIMzsXrzuMNWvWsGHDhlZe3pRMJlP1vv/zWOMKzpZdWe7tQBv6Qe3nJI3ps2qePqvm6HNqnj6r5rT7c2p53ImZnQa8FdgGrHfObZ3r+c65u83sZODXwPlmdoNz7qZIrZ2nacEp53yS2UHAp4HrnHP/2upJnHOfx6v+cMwxx7j169e3+hbz2rBhA+H33fw/D8Odv6670ebag5/C2g60oR/Ufk7SmD6r5umzao4+p+bps2pOuz+nKOvgvBkvRPy/+cJNwK+S/D+8EBK1Syio0Iw3eHys5nmNfAmYBs6L2I6uy+TyAKyoOwZHXVQiIiK1ogSco/3jnS2+7i7/eEyEcwLc5x8Pa/D4of6x0RidwDPxppo/4S/s58zMAVf6j7/Pv+/6iO1su0zOW/tG08RFRESaE2Vq9Gr/2OrqcoM1r2/Vrf7xVDOLhWdS+Yv1HY9XmfnpPO9zNd5sq1qHAs8HfgX8AvhlxHa2XXkfKk0TFxERaUqUgLMd2Bc4Bbiqhdf9Wej1LXPOPWBmN+HNlHoL1TOyLsKbuXVFeA0cMzvCf+29ofc5v977m9nZeAHn+86590dpY6cEXVSq4IiIiDQnShfVbXhjac4ws1ObeYGZ/RnwaryxOz+OcM7AecBW4BIzu97MPmJmt+CtYnw/8L6a59/jX/pasA5O3YX+NAZHRERkligB57N4QcWA75jZ+82s7resma0ws/fh7RsV8193SdTGOucewBvDcxVwHPBO4BD/PZ/T6j5U/UJjcERERFrTcheVc+7HZvZR4L1ACq976P1m9ku8hf6m8Ma4/BHwDP85wRTujzrn/mshDXbO/QFve4Vmntv0ysnOuatorcutazLZOWZRaQyOiIjILJH2X3LOvc/MduHtKTWAF2KO9S9hQcDIAR9wzn0iakOXs0yuQIwSYzY1+8HBRrPmRURElq8oXVQAOOf+EfhjvO6hh6m/D9UmvEX1/ljhJrpMtsAodcLNwBjEe3aPUBERkUWzoG9H59yDwNuBt5vZamA/YATIAJudc08svIkykSuwSlPERUREmta2P//9MKNA02bOOSZzBQ7WRpsiIiJNi9xFJd0xnS9ScpoiLiIi0goFnB5XXsVYU8RFRESatqAuKjNbC5wMPBVYSWU7hrk459xfL+S8y8lELtimQVPERUREmhUp4PgL+30aeA0Qj/AWCjhNmsypgiMiItKqlgOOmaWBW4CjqKxz0woX4TXLVtBFpTE4IiIizYtSwXkb3grFDtiFt3XDLcCjeAv6SRtNzFXBUReViIhIXVECzl/6x+3Asc65je1rjtQqDzKuNwZHXVQiIiJ1RZlFdShe9eazCjedNzmjLioREZFWLWSa+G/b1gppaMKv4IxpkLGIiEjTogScjf5xpI3tkAYyuaCCozE4IiIizYoScL6FN3tqfXubIvVooT8REZHWRQk4lwKbgTPM7Jg2t0dqZHIFUuQZspoJahaHgdHFaZSIiEiPazngOOe2Ay8BdgI3mtlrzCzKejjShEyu0KB6swL0sYuIiNQVZaG/L/lX7wZOAq4BPmVmtwPbgNI8b6GtGlqQyRYYrzeDSuNvREREGoqyDs7ZVFYjDo6rgRe08B4KOE2as4IjIiIidUWdJm4LuEgLMrmCFvkTERFpUZQKzsFtb4U0lMkVWIG6qERERFrRcsBxzm3qREOkPm8Mjio4IiIirVjISsbSYYViiel8sf4ifxqDIyIi0pACTg+bzBUBbdMgIiLSKgWcHpaZa6NNjcERERFpKMo6OGcu9KTOuasX+h7LwdzbNCjgiIiINBJlFtVVVNa/icIBCjhNyOTyABpkLCIi0qIoAQe0nk1XTPgVHE0TFxERaU2UgPP6Jp4TA/YGjgNe5J/nOuCGCOdbtjI5L+CMqYIjIiLSkijr4Hy5leeb2cHAN4BXADc6565s9ZzL1WSuADhWaAyOLDHOOSYmJtizZw9TU1MUi8XFblLZ+Pg499xzz2I3o+fpc2qePiuIx+MMDQ0xNjbG6Ogo3dijO2oXVdOccw+Z2enAPcDlZvYz59xvOn3epWAiW2CIHEmr+eWfGIRkenEaJbJAzjm2bt3K5OQkq1atYu3atcTj8a78wmvGxMQEo6Oji92MnqfPqXnL/bNyzlEsFslkMmzbto3p6Wn22Wefjv8/35Vp4s65J/AGJw8Ab+vGOZcCbdMgS9HExASTk5OsW7eOFStWkEgkeibciEj7mRmJRIIVK1awbt06JicnmZiY6Ph5u7kOzh3+8eQunrOvaZsGWYr27NnDqlWriMfji90UEemyeDzOqlWr2LNnT8fP1c2AE0wt37eL5+xrkzOF+ov8afyN9LGpqSlGRkYWuxkiskhGRkaYmprq+Hm6GXCe7x87/1MtERPZQv1tGtRFJX2sWCyqeiOyjMXj8a5MLOhKwDGzPwfOwavi/LIb51wKMjl1UcnSpDE3IstXt/7/7+RWDSlgP+Ak4Hl4iwM64AutnnO5ymQLHFZvkLG6qERERObUra0agrj2Zefcv0Y457KkCo6IiEg0UbuorMXLPcBfO+fOWWiDlxNvmrjG4IiIiLSqU1s1AOSAXcBvnXMPRzjPsqcKjoiISDQd36pBonHOeevgxDUGR0REpFXdnCYuLcgVShRKThUcERGRCBRwelSwk7i2ahAR6b73v//9mBkf//jHZz120EEHYWZVl+uvv34RWtleb3/722f9XGefffas551++umYGbfcckv3G9mCtgQcM9vbzP7czN5gZu/wjy80s73b8f7LUSbrBZz6FRwFHBHpPVddddWsL8h6l//4j/+Y830mJia48MILOfLIIxkZGWF8fJxnPetZfPKTn2RmZmbediz09Y888gif+tSnWL16NW95y1saPm9sbIw1a9awZs0aBgcHy/fv2bOHdevWlX/esbEx9t9/f3bs2FH3fZxznHTSSVWfUTKZ5Pbbb5+3rYFCocCGDRv4x3/8R171qldx8MEHNxVWmvl5al144YUAvOtd76JUKjXdxm5b0G7iZvZC4D3A8XM85zbgo865HyzkXMtNJlcgRolRpmc/qAqOiPSwWCzG6tWrGz4+MDDQ8LFNmzaxfv16Nm7cCMDQ0BC5XI7bb7+d22+/nWuvvZabb76ZlSvrd9Uv9PUA73vf+5ienubiiy9meHi44fM+85nP1A0NY2NjXHXVVZx88sk4562qsnnzZs477zy+9rWvzXr+JZdcwq233lp13wc+8AGOOeaYhueu9cgjj3DiiSc2/fx6Lr74Yi6++GIAzj77bL785fpDbp/97Gdz2mmnceONN/KVr3yFM89sdnm87opUwTHP54Dv4YWbuaaIPw/4vpn9c1tavExMZAuMMkXMapYcSo1CfEG5VESkow488EC2bNnS8PK85z2v7uuKxSIvetGL2LhxI/vuuy8//OEPmZycZGpqiq997WuMjo7yy1/+kr/6q7/qyOsBHn30Ua699lpSqRTnnBN9ZZMTTzyRt73tbVX3ff3rX+erX/1q1X333Xcf733ve6vue9aznsX/+T//J/K5u+HNb34zQN0uvF4RtYvqn4BzqYSY3wP/DLwDeKN/vBz4Xeg555rZpxfa4OViUlPERWSZueqqq/j1r38NwDe/+U1OOeUUwKsIvfrVr+aKK64A4IYbbuDmm29u++sBvvCFL1AsFnnhC1/IqlWrFvTzfOQjH+GpT31q1X1vectbePTRRwGvW+nMM89kerpSqU+n01xzzTUkEq3/Ibt69WpOP/10PvCBD/Dd736X/fbbb0Htn0vw+fzmN7/hJz/5ScfOsxAtBxwzeybwN3irGe8A/tI5d5hz7i3Ouc84577oH9/qnDsceCWwDS/kvNXM/qSdP8BS5S3yV2+K+Hj3GyMiPWn9+vWYGRdeeCHOOb7whS9w3HHHMTY2xujoKM95znP4yle+stjNbFrQJXLiiSfynOc8Z9bjZ5xxBgcffDAAV199ddtf75zji1/8IgCvec1rIv4UFYODg1xzzTUkk8nyfTt37uScc87BOcdHPvIRfvazn1W95mMf+xiHH354y+dat24dW7du5YYbbuDiiy/mRS96UdV52y2VSvGKV7wCgM9//vMdO89CRKngvBEvrMwAJzvnvjnXk51z3wJOwVv4z/AqPzKPCVVwRKRJxWKRl73sZZx77rnccccdmBmZTIaf/vSnvO51r+OCC15ckIcAACAASURBVC5Y7CbOa2pqqlwJeMELXlD3OWbG6aefDsBNN93U1tcD3H333TzyyCMADbvRWvXMZz6Tv//7v6+676abbuKtb30r//AP/1B1/ymnnMJb3/rWSOdZjA1sn//85wPwgx/05hDbKIM51uNVb652zt3ZzAucc3eZ2Zfxws36COdcdjLZBhUcDTCWJe6g93x/sZvQMRs/+ucded/PfvazlEolrrrqKl71qleRTqd55JFHOO+88/je977Hhz70IV772tdy6KGHduT8tZ544gmOPvpo7rvvPorFIvvuuy/Pfe5zecMb3sD69evrvuaee+4pz8h52tOe1vC9g8e2bNnCjh07yt1IC309wI9+9CPAG0O0du3aJn/a+b3rXe/ihz/8YVW15vLLL696zooVK7jyyisXJahEddxxxwGwdetW7r33Xo444ohFblG1KBWc/f3jj1t8XdBJt/+czxJAY3BEpHk7d+7k29/+NmeddRbpdBqAAw44gOuuu4799tuPUqnEv/5r9T7HzU7pbnS57bbbGrZnamqKO+64g1QqRalU4qGHHuLaa6/lxBNP5JxzzqFQKMx6zebNm8vX99+/8ddE+LHwaxb6eoD/+Z//AeCoo45q+Poo4vE411xzDUNDQw2fc9lll3HAAQe09bydduihhzIyMgLAf//3fy9ya2aLEnDi/nH2v9C5Bc+Pz/ksAfx9qOpttKk1cESkxvHHH193ivDAwACnnXYaAHfddVfVY+l0urzmSZRLKpWadb799tuPCy64gDvvvJNsNsuOHTvKXUfBgN8rr7ySd7zjHbNeOzExUb4+VxAIPxZ+zUJfD5XAM9cU96gOO+wwPvShD9V97MUvfvGcM7t62V577QXMDou9IEoX1RbgIOCZwFfnfmqVZ/rHxyOcc9mZyBbYr14FR11UIlIj6CqoJ5hJU7vI3Ktf/Wpe/epXRz5nbTgAOPXUUzn11FOr7ovH4zz3uc/lxhtv5OUvfznf+c53uPzyyzn//PO71mXWrCeeeAJgwbOnGmk02+iuu+5iYmKC0dHRjpy3k1atWsWmTZvKn10viVLB+QneYOFzzGxNMy8ws7XAOXhjd3pzPlmPyeTyDSo46qISkWpzfTEG043z+Xy3mlNXLBbjE5/4BAClUonvfe97VY+Hf4apqamG7xN+LPyahb4eIJvNAnMvRBjVNddcwze/WX9OzsaNG3n729/e9nN2Q9AlGnx2vSRKBeca4LXACuAWM/tL59xvGz3ZzI4ArgNW4g9OjtLQ0PsdAFwMnA7sBTwGXA9c5Jzb2cTrh4GXAn+OV1U6ECgB9+FVpC51zs2/lneHZXIFVph2Epflp1MDcZvVr39J94M/+qM/Yu+992bbtm08+OCDVY+F12x59NFHefrTn173PYI1ZGpfs9DXQ6W7ZefOeb9KWvLoo49y/vnnV92XSCSqxiJ96Utf4iUveQkvfvGL23ruTgsqg8Fn10taruA4534I/BteFecI4Jdmdr2ZnWdmp5jZc/zj/zazbwF3Ak/FCzf/5r8+EjM7BPgF8HrgZ3gLDj4IvA34bzNr5hN+HvAV4DTgbuBSvGCzP/AJ4FYza7wJR5dkckUNMhaRjvn617/O2rVrI1+CAbnt8pSnPIVYzPtKuvvuuxs+L3hs7dq1VV1JC309VMbeNNozKgrnHOeddx67du0q35dMJvmP//gPDjrooKrnnnvuuWzbtq1t5+6G4LPqxLilhYq6kvH/otJVlQRehBcUbsSbXXUjcBnwEv9x85//vxbY3suBfYDznXMvdc69xzl3El7QORz4cBPvsQWvArWvc+6V/nucCxwG3AE8F2i8u1qXZLJ5xjVNXEQ6ZHp6mscffzzypZlNK2s98MAD5S/wYMG9wNDQEMcf721r2GhdFeccN954I8CssT4LfT1QXnW4trq0EJdddtmsfaY++MEPcsIJJ3D11VeXQxnA448/zpve9Ka2nbvTJiYmyv89n/KUpyxya2aLFHCcc5PACcB78QYNz7UX1Rbg3cB651zjjtF5mNmTgVOBjcBnax6+AJgEXud3Qc3V9l85566t7YZyzk0An/Rvro/aznbJaJq4iHTQ2WefjXMu8qV2IbxgU8lGnHP83d/9HeCNx/mLv/iLWc8566yzALj11lvrVoiuu+66cviot8HjQl8fLFx35513ksvl5vx5mnH//ffznve8p+q+4447rrz31POe9zz+9m//turxb33rW3VXWW7Gxo0bqy610/EzmUzV41u2bIl0nsDtt99OqVQikUiUw2UviVrBwTlXcs59DHgScCJeiPk08EX/+G7//nXOuX90zi10T/WT/ONNte/lh5OfAEPAsxdwjmAUXqtT4NvOW+hP08RFpD9s2rSJY489liuuuIIHH3ywHHhKpRI//elPecELXsC3v/1tAN70pjfV3Y7grLPO4sgjj8Q5xyte8YryflGlUonrrruON77xjYC3UvHJJ5/c9tcff/zxJBIJZmZm+NWvfrWgz6NYLHLmmWdWDWoeGhri6quvJh6vrJbyoQ99iCOPPLLqteeffz4PP/xwy+c8+OCDqy7h8Ubg7c8VfvyMM85o+RxhQYh85jOfWV4Pp5cseFtq51we+E//0knB/w33N3j8d3gVnsOA+ruozS/YOrbhutNmdi7+dhNr1qxhw4YNEU/V2J6JDDMzRYYGq/+CcMT4z//+BVjkXLqkZDKZjnz+S1EvfVbj4+N1pxj3imKx2NPtCysWiwDkcrmGbQ4qEe3+uWrfL5PJ8POf/5yf//zngDcTaWRkhEwmU1UNee1rX8uHP/zhhm35l3/5F/7iL/6CTZs2ccoppzA0NESpVCrP0jnqqKP43Oc+15HXmxmnnXYa3//+9/nGN74xa6PMQBDestlsw3Z87GMfm1VFuuiii9h3331nveZzn/scJ554Yrnbb/fu3Zx55pl897vf7ejKxnP9mwhm3eXz+YbPCQLry1/+8pb/bWWz2Vm/k9r+e6rVsiTwJf9y/kLKmxHO+3m8gcpvaPD4h/3H3xvx/d/qv/6XQLKZ1xx99NGuE/79h7e4o999rXMXjFVfPnpQR87Xr2699dbFbkLf6KXP6re//e1iN2FOe/bsWewmNO2EE05wgLvgggsaPueCCy5wgDvhhBPaeu7az2lqaspdeuml7jWveY176lOf6lavXu0SiYQbGRlxRxxxhDvnnHPcj3/846bf+4Mf/KB72tOe5oaHh93o6Kg7+uij3Sc+8QmXy+U6+vp///d/d4A76KCDXKlUqvucdevWOcBdeeWVdR+/4447XDKZdP53igPcKaec0vD9nHPuIx/5SNXzAffpT3963p81rPb1813m+jdx1llnOcCdddZZdR9/8MEHHeDS6bTbsWNHS+10rv7vgbl+TwG3uxa/16NUcM72P5ym9qHqoiDmzt0RXO+FZi/H61bbArzCeVWpRTNdcIxririIzKOZv3YvvPBCLrzwwo63JZ1O89a3vjXyZpFho6OjXHTRRVx00UVdf/1pp53GIYccwgMPPMBtt91WHpfTij/5kz+pGoTdzNID73nPe2aN12mVm2ccVDtdc801gLdD+8qVvTk2NEpfx3b/+Oicz2q/3f5xvMHjYzXPa4qZvRT4GrAVbyB0+4bPRzRdQIv8iYgsglgsVt7l+6Mf/egit6Y3TU5OcumllzIwMNDTO9VHCTgP+ce929mQJtznHw9r8Hiw5nejMTqzmNlf4i1C+DhwgnPuvnle0hXZgqu/yJ+miIuIdNwZZ5zBscceyw033DDnej+vf/3ry5uPXn/99V1sYWe8/e1vL/88X/7ylxs+77LLLmPbtm2cf/75rFu3rostbE2ULqpvA8cALwQ+197mzClYSOBUM4u50Ewqs//f3p3HR1WdDRz/PQkhJCFBUQQVC2JFpVLABUSqBbWCWlutrVoXBH3r/iJabG1diKmt+1JFW7RVyuJStSJtRbQC1aqovC6UVqtFQAERAYEkJIEkz/vHuZPczD6T2TJ5vp/P/czMveeee+Z6cZ6cVcqBUUAdsCSezETkLNysymuBMblQcxNgNTjGGJM9IsL06dOZO3du2In3evXqFbI0QbduWZ8ftt0qKiro3bvtCkw9eoQ2mpSVlVFZWZnzy0skE+D8BrgEOElEvqeqf0pxmcJS1RUi8gJupNRluIkFA24EyoDp6uboAVqWiUBVP/DnJSLn4TpKr8YFN6vTXPyE1EWqwbE+OMYYkxFDhw5l6NChYY8FRorlm6qqKqqqqmKmS0U/q0xIOMBR1S0i8l3gWeBxEfk1MC1DQcKlwGvAvSJyLPA+MAI3386HwLVB6d/3XlvG2YnIGFxwU4CrFZoYZhjeFlW9J+Wlj1N9o9okf8YYY0w7JBzgiMhC7+0WoC9wFXCViKzFNffUxchCVTV0hqU4eLU4h9G62OaJuMU278UtthnPAiL9aO17dH6ENKtxo6qyoq4R+oZrorI+OMYYY0xckmmiGk3rUOzAq+AWq9w7xrlCEsO4/VT1U9xim/GkDamaUdUZwIz2lCHd6psi1eBYgGOMMcbEI9mZjMNNrZi+6RY7GetkbIwxxrRPMn1wbJ2ANIvYydiaqIwxxpi4WLCSg+ob1WpwjDHGmHawACcH1TViSzUYY4wx7WABTg6q39lsNTjGGGNMO1iAk4saG+gqTW12NRcWQ1FJlgpkjDHGdCwxOxmLmwVvsPexTlU/CpNmYfC+MNao6vgEy9cpFTWGNk81F+9i0agxxhgTp3hGUZ0NBFbd+l8gJMCh7dw4EYnIfFV9LO7SdVLFzdWhdWvW/8YYY4yJWzyVAtfh5rhZoqoPxEgrMbafJ1/UzqNbU2j/G7EAxxhjjIlb1ABHRA4FBuJqZ26LI78LgX3DbOd6xwd5eZoIGhqb6K6hAU5BqXUwNsYYY+IVq4nqu97relV9No78NkRYdHO1iEwF9gNOAv4vgTJ2KrUNTWGHiIuNoDLGGGPiFquJ6lBc7c3iFFxrAa6ZangK8spbNfWNNkTcGGOMaadYAc5B3msqalz+7b0emIK88lZNQ6Mt02CMMVl23XXXISLcdlto74z+/fsjIm22uXPnZqGUqTV58uSQ7zVhwoSQdOPGjUNEWLgwngHU2RMrwOnpvW6Ika7Zt0WyKShPE0ZNg9XgGGM6pk2bNvHII49wzjnnMGjQIMrKyiguLqZv376ccsopPPPMM1HPnzFjRsgPbLjtb3/7W9R8qqurqaysZPDgwXTv3p0ePXpw+OGHc+edd7Jjx46Y32PNmjXcdddd9OrVi8suuyxiuoqKCnr37k3v3r3p1q1by/5t27bRr1+/lvJWVFSw9957s3nz5rD5qCrHHHNMm+9YVFTE0qVLY5Y1oLGxkcWLF3P77bdz+umns++++8YVrMTzfYJVVlYCMGXKFJqbo/3sZ1esPjil3mt9tESqGs9w88Aw8rI40nZaNQ072UXCBThWg2OMyW19+vShsbGx5XO3bt0oKipi7dq1rF27lmeffZYTTjiBp556itLS0oj5FBQU0KtXr4jHi4uLIx5bvXo1o0ePZtWqVQCUlpbS0NDA0qVLWbp0KXPmzOGll15i110j/9F47bXXUldXR1VVFWVlkX+yfv3rX4cNGioqKpgxYwbHHnssqu6nb926dVx66aU8/vjjIenvvfdeFi1a1Gbf9ddfz2GHHRbx2sHWrFnDmDFj4k4fTlVVFVVVVQBMmDCBP/zhD2HTHXHEEYwdO5YFCxYwe/Zsxo/PzSnuYtXgbPFed0vBtQI1N1tTkFfeqq5vpMJqcIwxHVBjYyPDhw/ngQceYMWKFdTV1VFTU8PKlSu54IILAJg/fz4XXXRR1Hz22Wcf1q9fH3E76qijwp7X1NTEySefzKpVq9hzzz158cUXqa2tZfv27Tz++OOUl5fzzjvvcPbZZ0e89tq1a5kzZw5du3bl/PPPT/pejBkzhiuuuKLNvieeeILHHms7Fdx//vMffvazn7XZd/jhh/Pzn+f2rCoXX3wxQNgmvFwRK8DZ6L3un4JrDfReN0VN1cnVNjRZHxxjTIe0cOFC3njjDS655BIGDBjQsr9///787ne/awlsZs+ezaeffpry68+YMYN//vOfADz99NMcd9xxgKsROuOMM5g+fTrggqyXXnopbB4PPfQQTU1NnHjiifTs2b4eFTfffDODBg1qs++yyy5j7dq1gAsIx48fT11dXcvxkpISZs2aRZcu8TSMtNWrVy/GjRvH9ddfz7x589hrr73aVf5oAvfnX//6F6+++mrartMesQKcd3Ejn45NwbWOwTVTvZeCvPJWTcPOCH1wLMAxxrQ1evRoRITKykpUlYceeogRI0ZQUVFBeXk5I0eOZPbs2RkrT6wmkkAtDpBQ/5J4BZpUxowZw8iRI0OOn3nmmey7774AzJw5M+S4qvL73/8egLPOOqvd5enWrRuzZs2iqKioZd+XX37J+eefj6py88038+abb7Y559Zbb+WAAw5I+Fr9+vVjw4YNzJ8/n6qqKk4++eQ21021rl27ctpppwHw4IMPpu067RErwFnsvX5dRL6R7EVE5ChgiPcxt7tdZ1lNfSM9wvbBsSYqY0x4TU1NnHrqqVx44YW8/fbbiAg1NTUsWbKEc889l6lTp2a7iABtOq42NTVFSZm47du3t9QknHDCCWHTiAjjxo0D4IUXXgg5vnz5ctasWQMQsRksUYcccgg/+clP2ux74YUXuPzyy/nFL37RZv9xxx3H5ZdfntR13LKRmXX00UcD8Pzzz2f82vGIFeD8CdjuvZ8mIgl3EPbOmeZ93A48nWgenUl1/Q4qWm65T7cemS+MMaZDuP/++1m8eDEzZsxg27ZtbN26lU8//ZSTTz4ZgJtuuomPPgq3jGBmLV68uOX94MGDI6b74osvOPTQQ+nevTslJSUMGDCAc845p835wd5///2WET0HH3xwxHSBY+vXrw8Z1fTyyy8Drg9Qnz59Yn2duE2ZMoXhw9tOAffAAw+wc+fOls+77LILjzzySFYClWSNGDECgA0bNvDBBx9kuTShojbyqepGEZkOXIlbUfw5Efmhqq6LJ3MR2RN4zDtXgemqan1womiu20qBtF23dGeXMooK01fVaExOqcxuMF+ezswr0zPG4ssvv2ThwoVtmoj69u3Lk08+yYABA1i3bh1//OMfufbaa1uOz5gxg4kTJyZ9zb/+9a+ceOKJcaffsmULN998M+BqR6I1w2zfvp23336bXXfdldraWlauXMnKlSuZM2cOEydO5MEHHwzpo7JuXevP0t577x0xb/+xdevWteln88YbbwAwZMiQkPPao7CwkFmzZjFs2DC2bw/zBywwbdo0+vbtm9Lrptv+++9P9+7dqamp4fXXX+fAA3Nrmrt4Ftu8gdZJ+r4B/EtEbheRoSIScr6IFIjIEBG5DfgXEKjn+7eXl4lCt4fOk7CzqCILJTHGdBSjRo0K2/+luLiYsWPHArBs2bI2x0pKSlrmPElm69q1a9zla25u5txzz+Wzzz6juLiY++67L2y6vfbai6lTp/Lee+9RX1/P5s2bW5qeAh2GH3nkEa688sqQc6urq1veRxuC7j/mPwdag6RoQ9STNXDgQG666aawx77zne9EHdmVy3bbzQ2y9geYuSJmN21VrRWRU4C/AV8BKoCrvG27iHxC63DyXbw0gScoUNe2GviuqoYPXU2r+tC/8JqKrYOxMSayQFNBOIGRNMHNMWeccQZnnHFG0tcMDg6iueKKK/jLX/4CuKaZSDUkxx9/PMcff3ybfYWFhRx55JEsWLCA733vezz77LM88MADTJo0if33T8UA31ZffPEFQLtHT0USabTRsmXLqK6uprw8rfWHadGzZ09Wr17dcu9ySTw1OKjqf4FDgPm4oCWwleGWXjjC2w709gWOAzwHHKqqH6e05HmqoH5LyD61IeLGmCii/TAGmnL8/T0yacqUKUyb5rph3n333UnPLVNQUMAdd9wBuBqhP//5z22O++9BpGag4GPB962+3s1pG20iwWTNmjWLp58O3wV11apVTJ48OeXXzISSkhKg9d7lkrgCHABV3ayqJ+GaqZ4EAn8OSNCGd+xJYJSqfltVw89PbUJ02RGmjd6GiBtjOqCf/OQn3HnnnQDcfvvt7f4R/+pXv8ruu+8OwMcft/2b2T/nS2CemXD8x4LniQk0t3z55ZftKme4a06aNKnNvuA+RA8//DDz5s1L6XUzIVAzGLh3uSThmYRU9TXgNQAROQjYi9aZjjcB61T1/ZSVsJPpunNbyL6CUhsibjqRNHXEjVdHbSpI1BNPPBEy024iZs+e3dIvJpyrr766pcbltttuY8qUKUlfKx4HHXQQBQUFNDc3s3z58ohDxZcvXw64ZSWCm6ICfW8irRmVDFXl0ksvZcuW1tr5oqIiXnzxRSZMmNCypATAhRdeyJFHHtkSxHUEgXuVjn5L7ZX4VIk+XiBjwUwKFTeG/s+9S5mtT2qMSa26ujo+//zzpM+PtmjllClTWmpubrvtNq6++uqkr+O3YsUKNm50E+wHJuwLKC0tZdSoUbzyyis8//zzYa+pqixYsAAgpK8PwKBBg5g3b15I7VB7TJs2LWSdqRtuuIFvfvObzJw5k9GjR7cMb//888+56KKLIjZl5Zrq6uqW/x4HHXRQlksTKu4mKpN+qkpJY2jHvaLuFuAYY1JrwoQJqGrSW6SJ8PzBzR133BF3cBNYlDLa8UBeBQUFfPvb3w5Jc9555wGwaNGiliHffk8++WRL8BJugcjAxHXvvfceDQ0NcZU7mg8//JBrrrmmzb4RI0a0rD111FFHcdVVV7U5/qc//SnsLMvxWLVqVZvNv/ApQE1NTZvj69evT+o6AUuXLqW5uZkuXbowatSoduWVDhbg5JDtO5rCLtNQaE1UxpgO4Kc//WlLcHPXXXfx4x//OO5zV69ezfDhw5k+fToff/xxS8DT3NzMkiVLOOGEE3jmmWcAuOiii8LOo3PeeecxePBgVJXTTjutZb2p5uZmnnzySX70ox8BbqbjY48NXYFo1KhRdOnShR07dvDuu+8m9uWDNDU1MX78+DadmktLS5k5cyaFhYUt+2666aaQSQ8nTZrEJ598kvA199133zZbcF+kp59+us3xM888M+Fr+AWCyEMOOYTu3bu3K690sAAnh9Q22DINxpiO6ZNPPmlZWbqgoIBbb72VPn36RNwC/XP83nrrLS6++GL2228/SkpK6NWrF6WlpYwcObKlaWnixInce++9YcvQpUsX5s2bR//+/Vm7di3HHXccZWVllJWVcfrpp7Nt2zaGDRvGnDlzwp5fUVHBSSedBNDuDr+/+tWvQmqRbr31VgYOHNhmX3FxMbNmzWozr9DWrVuZOHFizFqtbAvco1Ss25UOFuDkkOqGRltJ3BjTIQX6kQTef/7551G3mpq2/6/r3bs39913H2eddRaDBg2ioqKCLVu2UFRUxIEHHsj555/PP/7xDx5++OGoK23379+fZcuWccMNN3DwwQcjIhQVFXHooYdyxx13sGTJEnbdNfIfjYEVzx999NGkA4x33nkn7DpTl112Wdj0Q4YM4cYbb2yzb+HChREDuVywcuVKXn/9dUpKSsI29+WCdnUyNqlVU98YYSVxq8ExxoSKtjZTQGVlJZWVlWkvS//+/dtV41BSUsLll1+e9GKTfuXl5dx4440hQUM8xo4dy3777ceKFSt45ZVXWvrlJGLYsGFtOmHHMzLvmmuuCemvk6hM1vjMmjULcCu0RwsYs8lqcHJITUMjPcLV4Ng8OMYYkxEFBQUttS+33HJLlkuTm2pra7nvvvsoLi7OmZXqw7EAJ4fUNESowbEmKmOMyZgzzzyT4cOHM3/+/LCjsQImTpyIiCAizJ07N4MlTI/Jkye3fJ8//OEPEdNNmzaNjRs3MmnSJPr165fBEibGmqhySO327ZRJ26GJzRRQUGyLbRpjTKaICNOnT2fu3Lkt87z49erVK2Rpgm7dumWqeGlTUVFB79692+zr0aNHSLqysjIqKytzfnkJC3ByyM6a0OnB6wu7U1pgFW3GGJNJQ4cOZejQoWGPvfXWWxkuTWZUVVVRVVUVM10q+kllgv1y5pDG7aHTg9d3sdobY4wxJlEW4OSQ5trQGpydXS3AMcYYYxJlAU4uqdsSsquxq3UwNsYYYxJlAU4OKWgIrcFpKg7t4GWMMcaY6CzAySEF9aEriatN8meMMcYkzAKcHFK0I7SJSmwOHJOHcn2NHWNM+mTq378FODmka2N1yL7CMqvBMfmlsLCQpqambBfDGJMlTU1NbVZUTxcLcHJIt8ZtIfu6lO2WhZIYkz6lpaUhCy0aYzqPmpoaSktL034dC3BySElTaA1OcbnV4Jj8UlFRwebNm60Wx5hOqKmpic2bN1NRkf4pUGwm4xxS1lwN0nZfcfnu2SmMMWlSXl5OXV0dq1evpmfPnnTv3p3CwkJEJPbJxpgOR1VpamqipqaGzZs3U1ZWFnN19VSwACdHNDY1U6E1IQFOt/Ke2SmQMWkiIuyxxx5UV1ezbds2NmzYkFO1OfX19XmxrlC62X2Kn90r1/eutLSU3XffnfLy8oz8QWMBTo6obWiih4SuJC6lFuCY/CMiVFRUZKSaOlGLFy9m2LBh2S5GzrP7FD+7V9lhfXByRHX9DnoQpuOlDRM3xhhjEmYBTo6ora2mq7Stpt9BERSVZKlExhhjTMdlAU6OqN+2MWRfTUF3sI6XxhhjTMIswMkRO6o3h+yrK0h/L3NjjDEmH1mAkyN21oYJcLrkXgdMY4wxpiPocAGOiPQVkYdFZJ2INIjIKhG5R0QSmhFPRHp6563y8lnn5ds3XWWPpqk2dCXxHRbgGGOMMUnpUMPERWQ/4DVgD+BZ4ANgOHAFME5ERqnqpjjy2c3LZyCwEHgcOBCYCJwkIiNVq7DP1QAAE9xJREFU9eP0fIvwtC5MgNO1RyaLYIwxxuSNjlaD8wAuuJmkqqeo6jWqegxwN3AA8Ms48/kVLri5W1WP9fI5BRco7eFdJ7PCBDhNxRbgGGOMMcnoMAGOiAwAjgdWAfcHHZ4K1ALnikhZjHzKgHO99FODDk/z8h/rXS9jCuq3huxrLrY5cIwxxphkdJgABzjGe31BVZv9B1S1GngVKAWOiJHPSKAEeNU7z59PM/CC93FMu0ucgC47toTuLLEAxxhjjElGRwpwDvBeP4xw/CPvdWCG8kmpLju3hewrKLUAxxhjjElGR+pkHOiQEtqW03Z/rKigXfmIyIXAhd7HGhH5T4zrJWN3YCNcittMBN59MnGwexU/u1fxsfsUP7tX8Yl2n/olmllHCnBiCUz5q+nMR1UfBB5s5zWiF0Bkqaoels5r5AO7T/GzexU/u1fxsfsUP7tX8Un1fepITVSBmpVIQ4sqgtKlOx9jjDHG5KiOFOAEmoIi9Y3Z33uN1Lcm1fkYY4wxJkd1pABnkfd6vIi0KbeIlAOjgDpgSYx8lnjpRnnn+fMpwA1F918vG9LaBJZH7D7Fz+5V/OxexcfuU/zsXsUnpfdJVNvbZSVzRGQBLgCZpKr3+fbfBVwJTFfVi337DwRQ1Q+C8pmO6yh8l6r+2Ld/EvBrYIGqjkvndzHGGGNM+nS0ACd4qYb3gRG4OWs+BI70L9UgIgqgqhKUT/BSDW8CBwHfBTZ4+axI9/cxxhhjTHp0qAAHQET2AaqAccBuwGfAXOBGVd0clDZsgOMd64mbyfgUYE9gEzAfuEFV16TzOxhjjDEmvTpcgGOMMcYYE0tH6mSc10Skr4g8LCLrRKRBRFaJyD0ismu2y5ZLvPuiEbb12S5fJonI90XkPhF5RUS2efdgdoxzjhSR50Rks4hsF5FlIjJZRAozVe5sSOReiUj/KM+YisjjmS5/pojIbiLyPyLyjIj8V0TqRGSriPxDRC4IHuDhO6/TPVeJ3qtO/lzdKiIvicin3n3aLCLviMhUr8tIuHPa/Uzl00R/HVaYvkUfAMNxq5uPE5FR/r5Fhq3APWH212S6IFl2HTAE973XAAdGSywi3wWeBuqBJ4DNwMnA3bhRiD9IZ2GzLKF75XkP1/wdbHkKy5VrfgD8Btf0vwj4BOgNfA/4HXCCiPxAfVX/nfi5SvheeTrjc3Ul8DbwIq6faxlu3chK4EIROUJVPw0kTtkzpaq2ZXkDFuBmTv7foP13eft/m+0y5sqGW+19VbbLkQsbrnP9/rjZt0d7z8rsCGkrvP+xNACH+fZ3wwXXCpyZ7e+UI/eqv3d8RrbLnYX7dIz3Q1IQtL8P7gdcgdPsuUrqXnXm56pbhP2/9O7JA+l4pqyJKstEZABu6Psq4P6gw1OBWuBcESnLcNFMjlPVRar6kXr/+mP4PtALeFxVl/ryqMfVbgBckoZi5oQE71WnpaoLVfXPqtoctH898Fvv42jfoU77XCVxrzot73kI54/e6/6+fSl7pqyJKvuO8V5fCPMPpVpEXsUFQEcAL2W6cDmqWETOAb6CCwCXAS+ralN2i5XTAs/Z82GOvQxsB44UkWJVbchcsXLaXiJyEW605ibgdVVdluUyZdNO77XRt8+eq/DC3asAe65aney9+r9/yp4pC3Cy7wDvNdLSEB/hApyBWIAT0AeYFbRvpYhMVNW/Z6NAHUDE50xVG0VkJfA1YABufikD3/K2FiKyGDhPVT/JSomyRES6AOO9j/4fHnuugkS5VwGd9rkSkSlAd9xakIcB38AFN7f4kqXsmbImquwLLPoZaXHPwP5dMlCWjuAR4FhckFMGDAam49q354vIkOwVLafZcxa/7cAvgEOBXb3tm7iOpKOBlzphk/EtwMHAc6q6wLffnqtQke6VPVcwBdf1YjIuuHkeOF5Vv/ClSdkzZQFO7gtMUmh9BwBVvdFr+/5cVber6nJ1y3PcBZTgeuWbxNlz5lHVDap6g6q+rapbvO1lXE3qG8BXgf/Jbikzx1vC5se40Z3nJnq699opnqto98qeK1DVPuom3u2DG202AHhHRA5JIJu4nykLcLIvEI32iHC8IiidCS/Qqe/orJYid9lz1k6q2ogb/gud5DkTkctw6/P9GxijQbPFY89VizjuVVid8bny/kB9Bhfc7QbM9B1O2TNlAU72/cd7HRjheKB3eaQ+OsbZ4L3mexVvsiI+Z16fgX1xHSI/zmShOqBAVXreP2ciMhmYhpufZYw3OiiYPVfEfa+i6TTPlZ+qrsYFhF8Tkd293Sl7pizAyb5F3uvxYWa+LMdNalQHLMl0wTqYkd5rXv+PtB0Weq/jwhw7GigFXutkI12ScYT3mtfPmYj8FDep2ru4H+wNEZJ2+ucqgXsVTad4riLYy3sNjIJN2TNlAU6WqVu1/AVcJ9nLgg7fiIvoZ6pqbYaLlnNE5GviFkkN3t8P99cTQNSlCjqxp4CNwJkiclhgp4h0A27yPv4mGwXLNSIyQkS6htl/DG5GVsjj50xErsd1lP0/4FhV3Rglead+rhK5V531uRKRA0WkT5j9BSLyS9wM/q+p6pfeoZQ9U7bYZg4Is1TD+8AI3OyrHwJHqi3VgIhUAtfgar1WAtXAfsBJuFkunwNOVdUd2SpjJonIKcAp3sc+wFjcX4CvePs2quqUoPRP4aY/fxw3/fl3cMMynwJOz9eJ8BK5V96Q3a8Bi3HLOgB8ndb5Oa5X1cD/aPOKiJwHzMD9NX0f4fs5rFLVGb5zOuVzlei96qzPldd8dztuDpsVuLl/euNGkA0A1uOCw3/7zknNM5XIdMu2pXUq631wQ6A/A3YAq3Ed1npmu2y5snn/IB7DjVDYgptM6wvc+ibj8QL2zrLhRoxplG1VmHNG4QLBL3FNn//E/fVYmO3vkyv3CrgA+AtudvEa3JTxn+DWxDkq298ly/dJgcX2XCV+rzrrc4UbMn8/rglvI67/zFbgLe8ehv2NS8UzZTU4xhhjjMk71gfHGGOMMXnHAhxjjDHG5B0LcIwxxhiTdyzAMcYYY0zesQDHGGOMMXnHAhxjjDHG5B0LcIwxxhiTdyzAMcYYY0zesQDHGGOMMXnHAhxjTIcmIv1FRL1tRrbLk8tE5FTvPtWLyN5pvM653nW2iMge6bqOMdFYgGNMlvl+nEPWTfF+vCu9bXQWipdxnfE7Z4K3GvNd3scHVXVtGi/3KG6h4B7AzWm8jjERdcl2AYwxUfUHpvo+L85OMTKqP53vO2fCpbh7Ww/cks4LqWqTiNwEzAQmiMgdqvp+Oq9pTDCrwTHGdGiqukpVxdsmZLs8uUhESoBrvI8zVHVdBi77KLAa9zszNUZaY1LOAhxjjMl/44Fe3vuZmbigqjYBc7yP3xeRr2TiusYEWIBjjDH57xLvdYWqvp7B6872XguBCzN4XWMswDEmF4nIaK/T8SLf7qn+DsmROib78uguIpNF5EURWSciDSKyWUTeEpEqEekV6Vx/Gbyt0tt3gIjcIyLvi8g279gE3zkVInK2iPxeRN7xRtHs9K77tojcKSL7pfI7JzKKSkQOEpFfi8hyEdkqInUislpE/igip0Y7N8o9+Yr3vT4QkVrvO78mIpeKSNR+jiJS6I04+rOIfOqNbqrz3r8tIg+KyPdEpDRW2aJcYzAwxPv4aIy0PUSkKdw9j3PbzZ+f1+/mXe/j2SIiyX4PYxJlnYyNyUMicgIwAwgeotsVOMzbJovIOao6L848xwO/BUoiHO8KbACKwxze1duGAZNEZLKq3h/PdVNFRG4ErsXVJvh9xdt+ICJ/B05T1U1x5jkOeAzYJejQSG87RUROVtWGMOfuDjwHHB4m677eNgz4EXAqMDeeMoVxiu/9ooipnJEk/4fvhxHu2yJgKK6D8xBaAx5j0soCHGNy03Lcj9rBwC+8fU8Aj8c6UURO89IWAk3AX4CXgPVAOTAGOMN7/4yIfEtVF8bIdhQuOGgCfg+8ihuNc4CXL7gfxmJgHfAisAz4HGgG9gGOBE7G/X9nmoisU9VnUvGdYxGRm2ntZNvk5bkQqAMGA+cDvYFvAgtF5AhVrYuR7VDgakCA6cDrQAMueLwYKAO+hbtvN4Q5/yFag5v/4gKlD70yVeDu7dHAiMS+bYhvea/NwNIYaT/E/TcI9k1gsvf+fuBvYdKsD7MPYInv/VgswDGZoqq22WZbFjdAA1uYY6N9xyvjyGsfYKuXfj1weIR0hwNbvHSfAkUxrq3AZ8CgKNcuBMYBEiXN1718FFgBFKTgO/f3pZ8R5vhI3I+7AjXA0WHS9ATe8uVze4RrBd+T1cD+YdINB3Z6aTYDxUHH98AFWupdtyzK9+sH9Evy2SoEar3rLG/HM3qT7zsfleC5/Xzn/ikV/2Zssy2ezfrgGJNfrsb99Q/wA1V9K1wib/9V3se+wA/iyPsiVf13pIOq2qSqz6tqxH5BqroM+Ln3cQCuVifdArUsAFer6sthyrUZ+D6w3dt1iYgENzuFc46qfhQmvzdxtU/gmuaGByUZQGtT0KOqWhvpAqq6WlVXx1GWcAYAgf47/0kyD3CBacCyRE70yh6oDft6tLTGpJIFOMbkCa8D59nexzdV9ZUYpzwBNHrvj4+RdjXw53YUz+813/v2Nr9EJSLFwInex0245rWwvB/ix7yPZcS+J+/EuMf+Zr9BQce2+95/LcZ12qOf7/3mduQT6KT8iapuTeL8L73XfayjsckU64NjTP74Gq6pBWCziJwSLbGnBtdB9qAY6f4RrWbGT0T6A+fhmnMO9PLvFiF533jybIchtHZ6XqyqO2KkfwG4wHs/AvhjlLRLohwD8C+FsGvQsX/h+irtBVzg/eg/hAtMm2Pkm4ievvdJBTheTVZgDpv3kizHJtx37YoLHmuSzMeYuFmAY0z+6O97P87b4hX8AxwsrnWLRGQybhmAcCOpwqmInaRd9vS9/zCO9P40e0ZM5WyMcdw/cqpNgKduKYOLgKdxP/rne9sWEXkd+AewQFX/L44yR+P/71CdZB5JN0/5bPO9L8ECHJMBFuAYkz96tOPcrjGOxxpRhIicDdzt2/UK8HdgFe7HNVB7sgdu1BGEDtlOtXLf+4j9XHz8P7zlEVM57appUdW/iMhwoBI4CSjC1Xad4G2/FJHluH5Dzyd5GX+QlWwwOcT3PtkAx/9sxnyWjEkFC3CMyR/+H+dKVb0xw9ev8l4bge+o6vxwiUQknX1OgvlrLcriSN89wrlpoarvAaeKSDluKP6RuKHhR+ICnoOB50TkXFWdEzmniPzNUj0jpoouFQFO4No7iC/QNKbdrJOxMfnD34yUySACERmAG7EDMDdScOPpF+VYqn3me79/HOn9aTKxICUAqlrtjUC7QVVH45rHArVhAtwlIsnUdq3yvU82wBnsvdYDISPG4hS49ifx9uUypr0swDEmt/mbQWKNPnmH1r4Ox4tIPDUWqdLb935FjLRjYxxP5DvH8h6tzTSjRaQoRnr/yKk323ntpKnqJlW9itaJ+fYgvgAt2Epaa0wOSLI4A73XD9UtoJkQr9N5oA9SsjVAxiTMAhxjcpu/2SlqwKJtV2/uQet8M5ngH/Ycdq0pABHpC0yMkVfc3zkWdUsk/NX7uDswIUrZ9gF+6H2sxY2oyrZVvvcJdynwnolAR+UDRSShfjje8huB+YDi6mgehn8qgDeSzMOYhFmAY0xuW+l7f0gc6X+Fm6EY4GciMkVEIv47F5FeInKdiLR3Arb3aa0p+K7XeTb4Wr2BZ4ndeTfR7xzL7bTWCt0pIqPClG1X4ClaA6rfqOqW4HSpIiJjReQKEYnYMVxEvkrrMgs1xK4Zi+RF77UAt4xEogJNSt2jporMH+AsSDIPYxJmnYyNyWGq+qWIvINbdHGMiPwWt65UtS/N8773a0TkTGAebmTU7cCFIvI0LgjZjhtNsz9wBHAUbiTT4naWc4eITMfNjlwEvCwiD+OWIdiJC1Qm4moDZgLjU/Wd4yjbEhG5FfgZLrj6u4g8RutaVAcD/0NrM9sywq8dlUp7AvcAt4nIIlzNxse4/z6745bSOJ3WgOsejb02ViTP0Lq212jaTkAYlfffdRWwL/ANEbkHN1HjDmC+hllENIwx3utKr1O1MZmR7bUibLOts29EWYvKO34CbmSShtsinHME7i/+sOcEbdXA4DB5jPalqYzje3TD/XhGu9ZvcZ2RI64dleh3JsZaVL50VdHy9LbFwG5R8oj7nkRLiwvw4vlv04wLhELW7ErwGXvHy++/SZx7ZZhy1cZTJtwEkoFzfpHtf2u2da7NmqiMyXHqRiSNAh7FNd/E/EteVZfgOpWeg5uNdyWumaMRN3R4KW7m3DOAPqr6zxSUsx7XSfdS3Mra1bgOvqu9MoxV1YuJY/6YZL5zHHnegJu07j7g377yrcFNuHeaqo5W1U3tvVYcZuGGX1+Fa7b7Ly5oaMItlvouMA04VFUna/tnN37Ae91PRBJa/0tV78atjv42rX2t/hlnmc7xXptwz5sxGSOqNmLPGGPymYh0wwWaewAPqupFGbhmIS5w6w88oapnpvuaxvhZDY4xxuQ5r3btFu/jeBHZKwOX/SEuuGkGMj3ppDEW4BhjTCfxG1xzXzdch+u08WpvrvM+zlDV99N5PWPCsSYqY4zpJLwV5p/B9T3aT1WTndsm1nXOwfUz2goMVNUN6biOMdFYgGOMMcaYvGNNVMYYY4zJOxbgGGOMMSbvWIBjjDHGmLxjAY4xxhhj8o4FOMYYY4zJOxbgGGOMMSbvWIBjjDHGmLzz/9sHNxf1M9uFAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter_wout1():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0#/np.sqrt(n)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    XT=XT0#/np.sqrt(n)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    theta=np.zeros((p))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta)\n",
    "        fits[i]=nl.norm(y-X.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X.T.dot(y-X.dot(theta))\n",
    "        theta=hard_thresh(theta,s)\n",
    "        base[i]=nl.norm(y-X.dot(beta)*(y.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(y)**2\n",
    "        baset[i]=nl.norm(yt-XT.dot(beta)*(yt.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(yt)**2\n",
    "    return corrs,fits,tests,base,baset\n",
    "\n",
    "def oneiter_wt1():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0#/np.sqrt(n)\n",
    "    co=np.ones((n,1))#/np.sqrt(n)\n",
    "    X_til=np.concatenate((X,co),axis=1)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    XT=XT0#/np.sqrt(n)\n",
    "    XT_til=np.concatenate((XT,co),axis=1)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    theta=np.zeros((p+1))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta[0:p])\n",
    "        fits[i]=nl.norm(y-X_til.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT_til.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X_til.T.dot(y-X_til.dot(theta))\n",
    "        theta_proj=hard_thresh(theta[0:p],s)\n",
    "        theta[0:p]=theta_proj\n",
    "        #yp=y-np.mean(y)\n",
    "        #ytp=yt-np.mean(yt)\n",
    "        #base[i]=nl.norm(yp-X.dot(beta)*(yp.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(yp)**2\n",
    "        #baset[i]=nl.norm(ytp-XT.dot(beta)*(ytp.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(ytp)**2\n",
    "    GT_m=np.zeros((p+1))\n",
    "    GT_m[0:p]=beta\n",
    "    gamma_p=y.T.dot(X.dot(beta))/nl.norm(X.dot(beta))**2\n",
    "    GT_m[p]=theta[p]/gamma_p\n",
    "    for k in range(1000):\n",
    "        gamma=y.T.dot(X_til.dot(GT_m))/nl.norm(X_til.dot(GT_m))**2\n",
    "        GT_m[p]=theta[p]/gamma\n",
    "    \n",
    "    gammaT=yt.T.dot(XT_til.dot(GT_m))/nl.norm(XT_til.dot(GT_m))**2\n",
    "    base=nl.norm(y-X_til.dot(GT_m)*gamma)**2/nl.norm(y)**2*np.ones((itnum))\n",
    "    baset=nl.norm(yt-XT_til.dot(GT_m)*gammaT)**2/nl.norm(yt)**2*np.ones((itnum))\n",
    "    return corrs,fits,tests,base,baset\n",
    "\n",
    "trial=20\n",
    "itnum=30\n",
    "mu=0.0002\n",
    "for typ in range(2):\n",
    "    for dst in range(2):\n",
    "        n0=500\n",
    "        n=n0\n",
    "        p=800\n",
    "        s=20\n",
    "\n",
    "        corrs=np.zeros((2,trial,itnum))\n",
    "        fits=np.zeros((2,trial,itnum))\n",
    "        base=np.zeros((2,trial,itnum))\n",
    "        tests=np.zeros((2,trial,itnum))\n",
    "        baset=np.zeros((2,trial,itnum))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt=oneiter_wt1()\n",
    "            corrs[0,i]=c\n",
    "            fits[0,i]=f\n",
    "            tests[0,i]=t\n",
    "            base[0,i]=b\n",
    "            baset[0,i]=bt\n",
    "            c,f,t,b,bt=oneiter_wout1()\n",
    "            corrs[1,i]=c\n",
    "            fits[1,i]=f\n",
    "            tests[1,i]=t\n",
    "            base[1,i]=b\n",
    "            baset[1,i]=bt\n",
    "\n",
    "        C2=0.5\n",
    "        n=int(n0*C2)\n",
    "\n",
    "        corrs2=np.zeros((2,trial,itnum))\n",
    "        fits2=np.zeros((2,trial,itnum))\n",
    "        base2=np.zeros((2,trial,itnum))\n",
    "        tests2=np.zeros((2,trial,itnum))\n",
    "        baset2=np.zeros((2,trial,itnum))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt=oneiter_wt1()\n",
    "            corrs2[0,i]=c\n",
    "            fits2[0,i]=f\n",
    "            tests2[0,i]=t\n",
    "            base2[0,i]=b\n",
    "            baset2[0,i]=bt\n",
    "            c,f,t,b,bt=oneiter_wout1()\n",
    "            corrs2[1,i]=c\n",
    "            fits2[1,i]=f\n",
    "            tests2[1,i]=t\n",
    "            base2[1,i]=b\n",
    "            baset2[1,i]=bt\n",
    "\n",
    "        strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        plot_all()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def plot_all():\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(fits[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits[0,:],0)-np.std(fits[0,:],0),np.mean(fits[0,:],0)+np.std(fits[0,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(fits[1,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits[1,:],0)-np.std(fits[1,:],0),np.mean(fits[1,:],0)+np.std(fits[1,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(base[0,:],0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(base[0,:],0)-np.std(base[0,:],0),np.mean(base[0,:],0)+np.std(base[0,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Training Loss',fontsize=25)\n",
    "    plt.legend(['PGD ([$\\\\bf{X}$ $\\\\bf{1}$])','PGD ($\\\\bf{X}$)','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_fits'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(tests[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(tests[0,:],0)-np.std(tests[0,:],0),np.mean(tests[0,:],0)+np.std(tests[0,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(tests[1,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(tests[1,:],0)-np.std(tests[1,:],0),np.mean(tests[1,:],0)+np.std(tests[1,:],0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(baset[0,:],0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(baset[0,:],0)-np.std(baset[0,:],0),np.mean(baset[0,:],0)+np.std(baset[0,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Test Loss',fontsize=25)\n",
    "    plt.legend(['PGD ([$\\\\bf{X}$ $\\\\bf{1}$])','PGD ($\\\\bf{X}$)','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_tests'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "    \n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(corrs[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs[0,:],0)-np.std(corrs[0,:],0),np.mean(corrs[0,:],0)+np.std(corrs[0,:],0),alpha=0.3)\n",
    "    plt.plot(range(itnum),np.mean(corrs[1,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs[1,:],0)-np.std(corrs[1,:],0),np.mean(corrs[1,:],0)+np.std(corrs[1,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Ground Truth Corr',fontsize=30)\n",
    "    plt.legend(['n='+str(n0)+'([$\\\\bf{X}$ $\\\\bf{1}$])','n='+str(n0)+'($\\\\bf{X}$)'],fontsize=25)\n",
    "    #plt.title('Correlation',fontsize=30)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='corr_comp'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "    \n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(corrs[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs[0,:],0)-np.std(corrs[0,:],0),np.mean(corrs[0,:],0)+np.std(corrs[0,:],0),alpha=0.3)\n",
    "    plt.plot(range(itnum),np.mean(corrs2[0,:],0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs2[0,:],0)-np.std(corrs2[0,:],0),np.mean(corrs2[0,:],0)+np.std(corrs2[0,:],0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Ground Truth Corr',fontsize=30)\n",
    "    plt.legend(['n='+str(n0)+'([$\\\\bf{X}$ $\\\\bf{1}$])','n='+str(int(n0*C2))+'([$\\\\bf{X}$ $\\\\bf{1}$])'],fontsize=25)\n",
    "    #plt.title('Correlation',fontsize=30)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='corr'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/activation_pgd_loop.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y mean is:\n",
      "0.0278\n",
      "w mean is:\n",
      "0.014500220161813718\n",
      "last element is:\n",
      "0.014658024950080294\n",
      "gamma is:\n",
      "0.17918750199462244\n",
      "difference:\n",
      "0.0036514408947010413\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "y mean is:\n",
      "1.773529428730047\n",
      "w mean is:\n",
      "1.7021428535516168\n",
      "last element is:\n",
      "1.6721520128190686\n",
      "gamma is:\n",
      "0.524172805070531\n",
      "difference:\n",
      "0.015891357883273338\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x432 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0#/np.sqrt(n)\n",
    "    co=np.ones((n,1))#/np.sqrt(n)\n",
    "    X_til=np.concatenate((X,co),axis=1)\n",
    "    y=act(X.dot(beta),typ)\n",
    "    #y=y-np.mean(y)\n",
    "    XT=XT0#/np.sqrt(n)\n",
    "    XT_til=np.concatenate((XT,co),axis=1)\n",
    "    yt=act(XT.dot(beta),typ)\n",
    "    #yt=yt-np.mean(yt)\n",
    "    theta=np.zeros((p+1))\n",
    "    corrs=np.zeros((itnum))\n",
    "    fits=np.zeros((itnum))\n",
    "    tests=np.zeros((itnum))\n",
    "    base=np.zeros((itnum))\n",
    "    baset=np.zeros((itnum))\n",
    "    for i in range(itnum):\n",
    "        corrs[i]=corr(beta,theta[0:p])\n",
    "        fits[i]=nl.norm(y-X_til.dot(theta))**2/nl.norm(y)**2\n",
    "        tests[i]=nl.norm(yt-XT_til.dot(theta))**2/nl.norm(yt)**2\n",
    "        theta+=mu*X_til.T.dot(y-X_til.dot(theta))\n",
    "        theta_proj=hard_thresh(theta[0:p],s)\n",
    "        theta[0:p]=theta_proj        \n",
    "        #yp=y-np.mean(y)\n",
    "        #ytp=yt-np.mean(yt)\n",
    "        #base[i]=nl.norm(yp-X.dot(beta)*(yp.T.dot(X.dot(beta))/nl.norm(X.dot(beta))**2))**2/nl.norm(yp)**2\n",
    "        #baset[i]=nl.norm(ytp-XT.dot(beta)*(ytp.T.dot(XT.dot(beta))/nl.norm(XT.dot(beta))**2))**2/nl.norm(ytp)**2\n",
    "    #yp=y-np.mean(y)\n",
    "    #ytp=yt-np.mean(yt)\n",
    "    GT_m=np.zeros((p+1))\n",
    "    GT_m[0:p]=beta\n",
    "    gamma_p=y.T.dot(X.dot(beta))/nl.norm(X.dot(beta))**2\n",
    "    GT_m[p]=theta[p]/gamma_p\n",
    "    for k in range(1000):\n",
    "        gamma=y.T.dot(X_til.dot(GT_m))/nl.norm(X_til.dot(GT_m))**2\n",
    "        GT_m[p]=theta[p]/gamma\n",
    "    gammaT=yt.T.dot(XT_til.dot(GT_m))/nl.norm(XT_til.dot(GT_m))**2\n",
    "    base=nl.norm(y-X_til.dot(GT_m)*gamma)**2/nl.norm(y)**2*np.ones((itnum))\n",
    "    baset=nl.norm(yt-XT_til.dot(GT_m)*gammaT)**2/nl.norm(yt)**2*np.ones((itnum))\n",
    "    return corrs,fits,tests,base,baset,np.mean(y),theta[p],np.mean(y-X.dot(theta[0:p])),gamma,gammaT\n",
    "\n",
    "trial=20\n",
    "itnum=30\n",
    "mu=0.0003\n",
    "for typ in range(2):\n",
    "    for dst in range(2):\n",
    "        n0=500\n",
    "        n=n0\n",
    "        p=800\n",
    "        s=20\n",
    "\n",
    "        corrs=np.zeros((trial,itnum))\n",
    "        fits=np.zeros((trial,itnum))\n",
    "        base=np.zeros((trial,itnum))\n",
    "        tests=np.zeros((trial,itnum))\n",
    "        baset=np.zeros((trial,itnum))\n",
    "        y_mean=np.zeros((trial))\n",
    "        w_mean=np.zeros((trial))\n",
    "        gamma=np.zeros((trial))\n",
    "        gammaT=np.zeros((trial))\n",
    "        theta_last=np.zeros((trial))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt,ym,tl,wm,g,gT=oneiter()\n",
    "            corrs[i]=c\n",
    "            fits[i]=f\n",
    "            tests[i]=t\n",
    "            base[i]=b\n",
    "            baset[i]=bt\n",
    "            y_mean[i]=ym\n",
    "            w_mean[i]=wm\n",
    "            theta_last[i]=tl\n",
    "            gamma[i]=g\n",
    "            gammaT[i]=gT\n",
    "\n",
    "        C2=0.5\n",
    "        n=int(n0*C2)\n",
    "\n",
    "        corrs2=np.zeros((trial,itnum))\n",
    "        fits2=np.zeros((trial,itnum))\n",
    "        base2=np.zeros((trial,itnum))\n",
    "        tests2=np.zeros((trial,itnum))\n",
    "        baset2=np.zeros((trial,itnum))\n",
    "        for i in range(trial):\n",
    "            c,f,t,b,bt,_,_,_,_,_=oneiter()\n",
    "            corrs2[i]=c\n",
    "            fits2[i]=f\n",
    "            tests2[i]=t\n",
    "            base2[i]=b\n",
    "            baset2[i]=bt\n",
    "        \n",
    "        strng='s'+str(s)+'_n'+str(n0)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        if (dst==1):\n",
    "            print('y mean is:')        \n",
    "            print(np.mean(y_mean))\n",
    "            print('w mean is:')        \n",
    "            print(np.mean(w_mean))\n",
    "            print('last element is:')\n",
    "            print(np.mean(theta_last))\n",
    "            print('gamma is:')        \n",
    "            print(np.mean(gamma))\n",
    "\n",
    "            pgd_plt=np.mean(fits,0)\n",
    "            gt_plt=np.mean(base,0)\n",
    "            print('difference:')\n",
    "            print(gt_plt[-1]-pgd_plt[-1])\n",
    "            plot_all()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.488695134839986e-05\n",
      "-0.012250300967332088\n"
     ]
    }
   ],
   "source": [
    "n=10000\n",
    "expo=np.random.exponential(5,[n,1])-5\n",
    "gaus=np.random.randn((n))\n",
    "print(np.mean(expo))\n",
    "print(np.mean(gaus))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"    \\n    fig=plt.figure(figsize=(8,6)) \\n    plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\\n    plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\\n    plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\\n    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\\n    plt.ylabel('Ground Truth Corr',fontsize=30)\\n    plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\\n    #plt.title('Correlation',fontsize=30)\\n    plt.grid(True)\\n    plt.ylim([0,1])\\n    plt.xticks(fontsize=20)\\n    plt.yticks(fontsize=20)\\n    plt.tight_layout()\\n    plt.show(True)\\n    fig_name='corr'+strng+'.pdf'\\n    fig.savefig(fig_name, format='pdf', dpi=1000)\\n\""
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def plot_all():\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(fits,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(fits,0)-np.std(fits,0),np.mean(fits,0)+np.std(fits,0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(base,0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(base,0)-np.std(base,0),np.mean(base,0)+np.std(base,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Training Loss',fontsize=25)\n",
    "    plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_fits'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "\n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(tests,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(tests,0)-np.std(tests,0),np.mean(tests,0)+np.std(tests,0),alpha=0.5)\n",
    "    plt.plot(range(itnum),np.mean(baset,0),'--',linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(baset,0)-np.std(baset,0),np.mean(baset,0)+np.std(baset,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Normalized Test Loss',fontsize=25)\n",
    "    plt.legend(['PGD','Ground Truth'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_tests'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "'''    \n",
    "    fig=plt.figure(figsize=(8,6)) \n",
    "    plt.plot(range(itnum),np.mean(corrs,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs,0)-np.std(corrs,0),np.mean(corrs,0)+np.std(corrs,0),alpha=0.3)\n",
    "    plt.plot(range(itnum),np.mean(corrs2,0),linewidth=5)\n",
    "    plt.fill_between(range(itnum),np.mean(corrs2,0)-np.std(corrs2,0),np.mean(corrs2,0)+np.std(corrs2,0),alpha=0.3)\n",
    "    plt.xlabel('Iterations ($\\\\tau$)',fontsize=30)\n",
    "    plt.ylabel('Ground Truth Corr',fontsize=30)\n",
    "    plt.legend(['$n='+str(n0)+'$','$n='+str(int(n0*C2))+'$'],fontsize=25)\n",
    "    #plt.title('Correlation',fontsize=30)\n",
    "    plt.grid(True)\n",
    "    plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='corr'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n",
    "'''"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TSP_Plots/mean_removal_algo.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 800x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg as nl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "def hard_thresh(beta,s):\n",
    "    beta[np.argsort(-np.abs(beta))[s:]]=0\n",
    "    return beta\n",
    "\n",
    "def corr(beta,theta):\n",
    "    if nl.norm(theta)==0 or nl.norm(beta)==0:\n",
    "        return 0\n",
    "    return beta.dot(theta)/nl.norm(theta)/nl.norm(beta)\n",
    "def act(beta,opt):\n",
    "    if opt==0:\n",
    "        return np.sign(beta)\n",
    "    if opt==1:\n",
    "        return np.maximum(beta,0)\n",
    "    \n",
    "def oneiter():\n",
    "    beta=np.random.randn(p)\n",
    "    beta[np.argsort(np.random.randn(p))[:-s]]=0\n",
    "    X0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    XT0=np.random.exponential(1,[n,p])-1 if dst==1 else np.random.randn(n,p)\n",
    "    X=X0/np.sqrt(n)\n",
    "    co=np.ones((n,1))/np.sqrt(n)\n",
    "    X_til=np.concatenate((X,co),axis=1)\n",
    "    y=act(X0.dot(beta),typ)\n",
    "    XT=XT0/np.sqrt(n)\n",
    "    XT_til=np.concatenate((XT,co),axis=1)\n",
    "    yt=act(XT0.dot(beta),typ)\n",
    "    theta=np.zeros((p+1))\n",
    "    for i in range(itnum):\n",
    "        theta+=mu*X_til.T.dot(y-X_til.dot(theta))\n",
    "        theta_proj=hard_thresh(theta[0:p],s)\n",
    "        theta[0:p]=theta_proj\n",
    "    return np.mean(y),theta[p]\n",
    "\n",
    "trial=20\n",
    "itnum=30\n",
    "s=10\n",
    "p=500\n",
    "n_array=np.array(range(400,50000,9000),dtype=int)\n",
    "n_range=n_array.size\n",
    "mu=0.2\n",
    "fig=plt.figure(figsize=(8,6))\n",
    "for typ in range(2):\n",
    "    for dst in range(2):\n",
    "        y_mean=np.zeros((trial,n_range))\n",
    "        theta_last=np.zeros((trial, n_range))\n",
    "        diff=np.zeros((trial, n_range))\n",
    "        for k in range(n_range):\n",
    "            n=n_array[k]\n",
    "            for i in range(trial):\n",
    "                ym,tl=oneiter()\n",
    "                y_mean[i,k]=ym\n",
    "                theta_last[i,k]=tl/np.sqrt(n)\n",
    "                #diff[i,k]=abs((ym-tl)/ym)\n",
    "            #print('y mean is:')        \n",
    "            #print(np.mean(y_mean))\n",
    "            #print('last element is:')\n",
    "            #print(np.mean(theta_last/np.sqrt(n)))\n",
    "        dist=y_mean-theta_last\n",
    "        #dist=diff\n",
    "        if (typ==0 and dst==0):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'-m',linewidth=5)\n",
    "        if (typ==0 and dst==1):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'--m',linewidth=5)\n",
    "        if (typ==1 and dst==0):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'-b',linewidth=5)\n",
    "        if (typ==1 and dst==1):\n",
    "            plt.plot(n_array,np.log(abs(np.mean(dist,0))),'--b',linewidth=5)\n",
    "        #strng='mean_removal'+'_s'+str(s)+'_p'+str(p)+'_typ'+str(typ)+'_dst'+str(dst)\n",
    "        #plot_all()\n",
    "plt.xlabel('n',fontsize=30)\n",
    "plt.ylabel('log absolute Diff',fontsize=25)\n",
    "plt.legend(['$\\\\phi=$sign,$\\\\bf{X}=$subgaussian','$\\\\phi=$sign,$\\\\bf{X}=$subexponetial',\n",
    "            '$\\\\phi=$ReLU,$\\\\bf{X}=$subgaussian','$\\\\phi=$ReLU,$\\\\bf{X}=$subexponential'],fontsize=15)\n",
    "plt.grid(True)\n",
    "#plt.ylim([0,1])\n",
    "plt.xticks(fontsize=20)\n",
    "plt.yticks(fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.show(True)\n",
    "#fig_name='mean_removal.pdf'\n",
    "#fig.savefig(fig_name, format='pdf', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "def plot_all():\n",
    "    #fig=plt.figure(figsize=(8,6)) \n",
    "    #plt.plot(n_array,np.log(abs(np.mean(dist,0))),linewidth=5)\n",
    "    #plt.fill_between(n_array,np.log(abs(np.mean(dist,0)))-np.log(np.std(dist,0)),np.log(abs(np.mean(dist,0)))+np.log(np.std(dist,0)),alpha=0.5)\n",
    "    plt.xlabel('n',fontsize=30)\n",
    "    plt.ylabel('difference',fontsize=25)\n",
    "    plt.legend(['PGD','PGD','PGD','PGD'],fontsize=25)\n",
    "    plt.grid(True)\n",
    "    #plt.ylim([0,1])\n",
    "    plt.xticks(fontsize=20)\n",
    "    plt.yticks(fontsize=20)\n",
    "    plt.tight_layout()\n",
    "    plt.show(True)\n",
    "    fig_name='error_fits'+strng+'.pdf'\n",
    "    fig.savefig(fig_name, format='pdf', dpi=1000)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

